Multi-task recommendation system for scientific papers with high-way networks

Finding and selecting the most relevant scientific papers from a large number of papers written in a research community is one of the key challenges for researchers these days. As we know, much information around research interest for scholars and academicians belongs to papers they read. Analysis and extracting contextual features from these papers could help us to suggest the most related paper to them. In this paper, we present a multi-task recommendation system (RS) that predicts a paper recommendation and generates its meta-data such as keywords. The system is implemented as a three-stage deep neural network encoder that tries to maps longer sequences of text to an embedding vector and learns simultaneously to predict the recommendation rate for a particular user and the paper's keywords. The motivation behind this approach is that the paper's topics expressed as keywords are a useful predictor of preferences of researchers. To achieve this goal, we use a system combination of RNNs, Highway and Convolutional Neural Networks to train end-to-end a context-aware collaborative matrix. Our application uses Highway networks to train the system very deep, combine the benefits of RNN and CNN to find the most important factor and make latent representation. Highway Networks allow us to enhance the traditional RNN and CNN pipeline by learning more sophisticated semantic structural representations. Using this method we can also overcome the cold start problem and learn latent features over large sequences of text.

==> ibc/Sortable.js <==
/**!
 * Sortable 1.13.0
 * @author	RubaXa   <trash@rubaxa.org>
 * @author	owenm    <owen23355@gmail.com>
 * @license MIT
 */
(function (global, factory) {
  typeof exports === 'object' && typeof module !== 'undefined' ? module.exports = factory() :
  typeof define === 'function' && define.amd ? define(factory) :
  (global = global || self, global.Sortable = factory());
}(this, function () { 'use strict';

  function _typeof(obj) {
    if (typeof Symbol === "function" && typeof Symbol.iterator === "symbol") {
      _typeof = function (obj) {
        return typeof obj;
      };
    } else {
      _typeof = function (obj) {
        return obj && typeof Symbol === "function" && obj.constructor === Symbol && obj !== Symbol.prototype ? "symbol" : typeof obj;
      };
    }

    return _typeof(obj);
  }

  function _defineProperty(obj, key, value) {
    if (key in obj) {
      Object.defineProperty(obj, key, {
        value: value,
        enumerable: true,
        configurable: true,
        writable: true
      });
    } else {
      obj[key] = value;
    }

    return obj;
  }

  function _extends() {
    _extends = Object.assign || function (target) {
      for (var i = 1; i < arguments.length; i++) {
        var source = arguments[i];

        for (var key in source) {
          if (Object.prototype.hasOwnProperty.call(source, key)) {
            target[key] = source[key];
          }
        }
      }

      return target;
    };

    return _extends.apply(this, arguments);
  }

  function _objectSpread(target) {
    for (var i = 1; i < arguments.length; i++) {
      var source = arguments[i] != null ? arguments[i] : {};
      var ownKeys = Object.keys(source);

      if (typeof Object.getOwnPropertySymbols === 'function') {
        ownKeys = ownKeys.concat(Object.getOwnPropertySymbols(source).filter(function (sym) {
          return Object.getOwnPropertyDescriptor(source, sym).enumerable;
        }));
      }

      ownKeys.forEach(function (key) {
        _defineProperty(target, key, source[key]);
      });
    }

    return target;
  }

  function _objectWithoutPropertiesLoose(source, excluded) {
    if (source == null) return {};
    var target = {};
    var sourceKeys = Object.keys(source);
    var key, i;

    for (i = 0; i < sourceKeys.length; i++) {
      key = sourceKeys[i];
      if (excluded.indexOf(key) >= 0) continue;
      target[key] = source[key];
    }

    return target;
  }

  function _objectWithoutProperties(source, excluded) {
    if (source == null) return {};

    var target = _objectWithoutPropertiesLoose(source, excluded);

    var key, i;

    if (Object.getOwnPropertySymbols) {
      var sourceSymbolKeys = Object.getOwnPropertySymbols(source);

      for (i = 0; i < sourceSymbolKeys.length; i++) {
        key = sourceSymbolKeys[i];
        if (excluded.indexOf(key) >= 0) continue;
        if (!Object.prototype.propertyIsEnumerable.call(source, key)) continue;
        target[key] = source[key];
      }
    }

    return target;
  }

  function _toConsumableArray(arr) {
    return _arrayWithoutHoles(arr) || _iterableToArray(arr) || _nonIterableSpread();
  }

  function _arrayWithoutHoles(arr) {
    if (Array.isArray(arr)) {
      for (var i = 0, arr2 = new Array(arr.length); i < arr.length; i++) arr2[i] = arr[i];

      return arr2;
    }
  }

  function _iterableToArray(iter) {
    if (Symbol.iterator in Object(iter) || Object.prototype.toString.call(iter) === "[object Arguments]") return Array.from(iter);
  }

  function _nonIterableSpread() {
    throw new TypeError("Invalid attempt to spread non-iterable instance");
  }

  var version = "1.13.0";

  function userAgent(pattern) {
    if (typeof window !== 'undefined' && window.navigator) {
      return !!
      /*@__PURE__*/
      navigator.userAgent.match(pattern);
    }
  }

  var IE11OrLess = userAgent(/(?:Trident.*rv[ :]?11\.|msie|iemobile|Windows Phone)/i);
  var Edge = userAgent(/Edge/i);
  var FireFox = userAgent(/firefox/i);
  var Safari = userAgent(/safari/i) && !userAgent(/chrome/i) && !userAgent(/android/i);
  var IOS = userAgent(/iP(ad|od|hone)/i);
  var ChromeForAndroid = userAgent(/chrome/i) && userAgent(/android/i);

  var captureMode = {
    capture: false,
    passive: false
  };

  function on(el, event, fn) {
    el.addEventListener(event, fn, !IE11OrLess && captureMode);
  }

  function off(el, event, fn) {
    el.removeEventListener(event, fn, !IE11OrLess && captureMode);
  }

  function matches(
  /**HTMLElement*/
  el,
  /**String*/
  selector) {
    if (!selector) return;
    selector[0] === '>' && (selector = selector.substring(1));

    if (el) {
      try {
        if (el.matches) {
          return el.matches(selector);
        } else if (el.msMatchesSelector) {
          return el.msMatchesSelector(selector);
        } else if (el.webkitMatchesSelector) {
          return el.webkitMatchesSelector(selector);
        }
      } catch (_) {
        return false;
      }
    }

    return false;
  }

  function getParentOrHost(el) {
    return el.host && el !== document && el.host.nodeType ? el.host : el.parentNode;
  }

  function closest(
  /**HTMLElement*/
  el,
  /**String*/
  selector,
  /**HTMLElement*/
  ctx, includeCTX) {
    if (el) {
      ctx = ctx || document;

      do {
        if (selector != null && (selector[0] === '>' ? el.parentNode === ctx && matches(el, selector) : matches(el, selector)) || includeCTX && el === ctx) {
          return el;
        }

        if (el === ctx) break;
        /* jshint boss:true */
      } while (el = getParentOrHost(el));
    }

    return null;
  }

  var R_SPACE = /\s+/g;

  function toggleClass(el, name, state) {
    if (el && name) {
      if (el.classList) {
        el.classList[state ? 'add' : 'remove'](name);
      } else {
        var className = (' ' + el.className + ' ').replace(R_SPACE, ' ').replace(' ' + name + ' ', ' ');
        el.className = (className + (state ? ' ' + name : '')).replace(R_SPACE, ' ');
      }
    }
  }

  function css(el, prop, val) {
    var style = el && el.style;

    if (style) {
      if (val === void 0) {
        if (document.defaultView && document.defaultView.getComputedStyle) {
          val = document.defaultView.getComputedStyle(el, '');
        } else if (el.currentStyle) {
          val = el.currentStyle;
        }

        return prop === void 0 ? val : val[prop];
      } else {
        if (!(prop in style) && prop.indexOf('webkit') === -1) {
          prop = '-webkit-' + prop;
        }

        style[prop] = val + (typeof val === 'string' ? '' : 'px');
      }
    }
  }

  function matrix(el, selfOnly) {
    var appliedTransforms = '';

    if (typeof el === 'string') {
      appliedTransforms = el;
    } else {
      do {
        var transform = css(el, 'transform');

        if (transform && transform !== 'none') {
          appliedTransforms = transform + ' ' + appliedTransforms;
        }
        /* jshint boss:true */

      } while (!selfOnly && (el = el.parentNode));
    }

    var matrixFn = window.DOMMatrix || window.WebKitCSSMatrix || window.CSSMatrix || window.MSCSSMatrix;
    /*jshint -W056 */

    return matrixFn && new matrixFn(appliedTransforms);
  }

  function find(ctx, tagName, iterator) {
    if (ctx) {
      var list = ctx.getElementsByTagName(tagName),
          i = 0,
          n = list.length;

      if (iterator) {
        for (; i < n; i++) {
          iterator(list[i], i);
        }
      }

      return list;
    }

    return [];
  }

  function getWindowScrollingElement() {
    var scrollingElement = document.scrollingElement;

    if (scrollingElement) {
      return scrollingElement;
    } else {
      return document.documentElement;
    }
  }
  /**
   * Returns the "bounding client rect" of given element
   * @param  {HTMLElement} el                       The element whose boundingClientRect is wanted
   * @param  {[Boolean]} relativeToContainingBlock  Whether the rect should be relative to the containing block of (including) the container
   * @param  {[Boolean]} relativeToNonStaticParent  Whether the rect should be relative to the relative parent of (including) the contaienr
   * @param  {[Boolean]} undoScale                  Whether the container's scale() should be undone
   * @param  {[HTMLElement]} container              The parent the element will be placed in
   * @return {Object}                               The boundingClientRect of el, with specified adjustments
   */


  function getRect(el, relativeToContainingBlock, relativeToNonStaticParent, undoScale, container) {
    if (!el.getBoundingClientRect && el !== window) return;
    var elRect, top, left, bottom, right, height, width;

    if (el !== window && el.parentNode && el !== getWindowScrollingElement()) {
      elRect = el.getBoundingClientRect();
      top = elRect.top;
      left = elRect.left;
      bottom = elRect.bottom;
      right = elRect.right;
      height = elRect.height;
      width = elRect.width;
    } else {
      top = 0;
      left = 0;
      bottom = window.innerHeight;
      right = window.innerWidth;
      height = window.innerHeight;
      width = window.innerWidth;
    }

    if ((relativeToContainingBlock || relativeToNonStaticParent) && el !== window) {
      // Adjust for translate()
      container = container || el.parentNode; // solves #1123 (see: https://stackoverflow.com/a/37953806/6088312)
      // Not needed on <= IE11

      if (!IE11OrLess) {
        do {
          if (container && container.getBoundingClientRect && (css(container, 'transform') !== 'none' || relativeToNonStaticParent && css(container, 'position') !== 'static')) {
            var containerRect = container.getBoundingClientRect(); // Set relative to edges of padding box of container

            top -= containerRect.top + parseInt(css(container, 'border-top-width'));
            left -= containerRect.left + parseInt(css(container, 'border-left-width'));
            bottom = top + elRect.height;
            right = left + elRect.width;
            break;
          }
          /* jshint boss:true */

        } while (container = container.parentNode);
      }
    }

    if (undoScale && el !== window) {
      // Adjust for scale()
      var elMatrix = matrix(container || el),
          scaleX = elMatrix && elMatrix.a,
          scaleY = elMatrix && elMatrix.d;

      if (elMatrix) {
        top /= scaleY;
        left /= scaleX;
        width /= scaleX;
        height /= scaleY;
        bottom = top + height;
        right = left + width;
      }
    }

    return {
      top: top,
      left: left,
      bottom: bottom,
      right: right,
      width: width,
      height: height
    };
  }
  /**
   * Checks if a side of an element is scrolled past a side of its parents
   * @param  {HTMLElement}  el           The element who's side being scrolled out of view is in question
   * @param  {String}       elSide       Side of the element in question ('top', 'left', 'right', 'bottom')
   * @param  {String}       parentSide   Side of the parent in question ('top', 'left', 'right', 'bottom')
   * @return {HTMLElement}               The parent scroll element that the el's side is scrolled past, or null if there is no such element
   */


  function isScrolledPast(el, elSide, parentSide) {
    var parent = getParentAutoScrollElement(el, true),
        elSideVal = getRect(el)[elSide];
    /* jshint boss:true */

    while (parent) {
      var parentSideVal = getRect(parent)[parentSide],
          visible = void 0;

      if (parentSide === 'top' || parentSide === 'left') {
        visible = elSideVal >= parentSideVal;
      } else {
        visible = elSideVal <= parentSideVal;
      }

      if (!visible) return parent;
      if (parent === getWindowScrollingElement()) break;
      parent = getParentAutoScrollElement(parent, false);
    }

    return false;
  }
  /**
   * Gets nth child of el, ignoring hidden children, sortable's elements (does not ignore clone if it's visible)
   * and non-draggable elements
   * @param  {HTMLElement} el       The parent element
   * @param  {Number} childNum      The index of the child
   * @param  {Object} options       Parent Sortable's options
   * @return {HTMLElement}          The child at index childNum, or null if not found
   */


  function getChild(el, childNum, options) {
    var currentChild = 0,
        i = 0,
        children = el.children;

    while (i < children.length) {
      if (children[i].style.display !== 'none' && children[i] !== Sortable.ghost && children[i] !== Sortable.dragged && closest(children[i], options.draggable, el, false)) {
        if (currentChild === childNum) {
          return children[i];
        }

        currentChild++;
      }

      i++;
    }

    return null;
  }
  /**
   * Gets the last child in the el, ignoring ghostEl or invisible elements (clones)
   * @param  {HTMLElement} el       Parent element
   * @param  {selector} selector    Any other elements that should be ignored
   * @return {HTMLElement}          The last child, ignoring ghostEl
   */


  function lastChild(el, selector) {
    var last = el.lastElementChild;

    while (last && (last === Sortable.ghost || css(last, 'display') === 'none' || selector && !matches(last, selector))) {
      last = last.previousElementSibling;
    }

    return last || null;
  }
  /**
   * Returns the index of an element within its parent for a selected set of
   * elements
   * @param  {HTMLElement} el
   * @param  {selector} selector
   * @return {number}
   */


  function index(el, selector) {
    var index = 0;

    if (!el || !el.parentNode) {
      return -1;
    }
    /* jshint boss:true */


    while (el = el.previousElementSibling) {
      if (el.nodeName.toUpperCase() !== 'TEMPLATE' && el !== Sortable.clone && (!selector || matches(el, selector))) {
        index++;
      }
    }

    return index;
  }
  /**
   * Returns the scroll offset of the given element, added with all the scroll offsets of parent elements.
   * The value is returned in real pixels.
   * @param  {HTMLElement} el
   * @return {Array}             Offsets in the format of [left, top]
   */


  function getRelativeScrollOffset(el) {
    var offsetLeft = 0,
        offsetTop = 0,
        winScroller = getWindowScrollingElement();

    if (el) {
      do {
        var elMatrix = matrix(el),
            scaleX = elMatrix.a,
            scaleY = elMatrix.d;
        offsetLeft += el.scrollLeft * scaleX;
        offsetTop += el.scrollTop * scaleY;
      } while (el !== winScroller && (el = el.parentNode));
    }

    return [offsetLeft, offsetTop];
  }
  /**
   * Returns the index of the object within the given array
   * @param  {Array} arr   Array that may or may not hold the object
   * @param  {Object} obj  An object that has a key-value pair unique to and identical to a key-value pair in the object you want to find
   * @return {Number}      The index of the object in the array, or -1
   */


  function indexOfObject(arr, obj) {
    for (var i in arr) {
      if (!arr.hasOwnProperty(i)) continue;

      for (var key in obj) {
        if (obj.hasOwnProperty(key) && obj[key] === arr[i][key]) return Number(i);
      }
    }

    return -1;
  }

  function getParentAutoScrollElement(el, includeSelf) {
    // skip to window
    if (!el || !el.getBoundingClientRect) return getWindowScrollingElement();
    var elem = el;
    var gotSelf = false;

    do {
      // we don't need to get elem css if it isn't even overflowing in the first place (performance)
      if (elem.clientWidth < elem.scrollWidth || elem.clientHeight < elem.scrollHeight) {
        var elemCSS = css(elem);

        if (elem.clientWidth < elem.scrollWidth && (elemCSS.overflowX == 'auto' || elemCSS.overflowX == 'scroll') || elem.clientHeight < elem.scrollHeight && (elemCSS.overflowY == 'auto' || elemCSS.overflowY == 'scroll')) {
          if (!elem.getBoundingClientRect || elem === document.body) return getWindowScrollingElement();
          if (gotSelf || includeSelf) return elem;
          gotSelf = true;
        }
      }
      /* jshint boss:true */

    } while (elem = elem.parentNode);

    return getWindowScrollingElement();
  }

  function extend(dst, src) {
    if (dst && src) {
      for (var key in src) {
        if (src.hasOwnProperty(key)) {
          dst[key] = src[key];
        }
      }
    }

    return dst;
  }

  function isRectEqual(rect1, rect2) {
    return Math.round(rect1.top) === Math.round(rect2.top) && Math.round(rect1.left) === Math.round(rect2.left) && Math.round(rect1.height) === Math.round(rect2.height) && Math.round(rect1.width) === Math.round(rect2.width);
  }

  var _throttleTimeout;

  function throttle(callback, ms) {
    return function () {
      if (!_throttleTimeout) {
        var args = arguments,
            _this = this;

        if (args.length === 1) {
          callback.call(_this, args[0]);
        } else {
          callback.apply(_this, args);
        }

        _throttleTimeout = setTimeout(function () {
          _throttleTimeout = void 0;
        }, ms);
      }
    };
  }

  function cancelThrottle() {
    clearTimeout(_throttleTimeout);
    _throttleTimeout = void 0;
  }

  function scrollBy(el, x, y) {
    el.scrollLeft += x;
    el.scrollTop += y;
  }

  function clone(el) {
    var Polymer = window.Polymer;
    var $ = window.jQuery || window.Zepto;

    if (Polymer && Polymer.dom) {
      return Polymer.dom(el).cloneNode(true);
    } else if ($) {
      return $(el).clone(true)[0];
    } else {
      return el.cloneNode(true);
    }
  }

  function setRect(el, rect) {
    css(el, 'position', 'absolute');
    css(el, 'top', rect.top);
    css(el, 'left', rect.left);
    css(el, 'width', rect.width);
    css(el, 'height', rect.height);
  }

  function unsetRect(el) {
    css(el, 'position', '');
    css(el, 'top', '');
    css(el, 'left', '');
    css(el, 'width', '');
    css(el, 'height', '');
  }

  var expando = 'Sortable' + new Date().getTime();

  function AnimationStateManager() {
    var animationStates = [],
        animationCallbackId;
    return {
      captureAnimationState: function captureAnimationState() {
        animationStates = [];
        if (!this.options.animation) return;
        var children = [].slice.call(this.el.children);
        children.forEach(function (child) {
          if (css(child, 'display') === 'none' || child === Sortable.ghost) return;
          animationStates.push({
            target: child,
            rect: getRect(child)
          });

          var fromRect = _objectSpread({}, animationStates[animationStates.length - 1].rect); // If animating: compensate for current animation


          if (child.thisAnimationDuration) {
            var childMatrix = matrix(child, true);

            if (childMatrix) {
              fromRect.top -= childMatrix.f;
              fromRect.left -= childMatrix.e;
            }
          }

          child.fromRect = fromRect;
        });
      },
      addAnimationState: function addAnimationState(state) {
        animationStates.push(state);
      },
      removeAnimationState: function removeAnimationState(target) {
        animationStates.splice(indexOfObject(animationStates, {
          target: target
        }), 1);
      },
      animateAll: function animateAll(callback) {
        var _this = this;

        if (!this.options.animation) {
          clearTimeout(animationCallbackId);
          if (typeof callback === 'function') callback();
          return;
        }

        var animating = false,
            animationTime = 0;
        animationStates.forEach(function (state) {
          var time = 0,
              target = state.target,
              fromRect = target.fromRect,
              toRect = getRect(target),
              prevFromRect = target.prevFromRect,
              prevToRect = target.prevToRect,
              animatingRect = state.rect,
              targetMatrix = matrix(target, true);

          if (targetMatrix) {
            // Compensate for current animation
            toRect.top -= targetMatrix.f;
            toRect.left -= targetMatrix.e;
          }

          target.toRect = toRect;

          if (target.thisAnimationDuration) {
            // Could also check if animatingRect is between fromRect and toRect
            if (isRectEqual(prevFromRect, toRect) && !isRectEqual(fromRect, toRect) && // Make sure animatingRect is on line between toRect & fromRect
            (animatingRect.top - toRect.top) / (animatingRect.left - toRect.left) === (fromRect.top - toRect.top) / (fromRect.left - toRect.left)) {
              // If returning to same place as started from animation and on same axis
              time = calculateRealTime(animatingRect, prevFromRect, prevToRect, _this.options);
            }
          } // if fromRect != toRect: animate


          if (!isRectEqual(toRect, fromRect)) {
            target.prevFromRect = fromRect;
            target.prevToRect = toRect;

            if (!time) {
              time = _this.options.animation;
            }

            _this.animate(target, animatingRect, toRect, time);
          }

          if (time) {
            animating = true;
            animationTime = Math.max(animationTime, time);
            clearTimeout(target.animationResetTimer);
            target.animationResetTimer = setTimeout(function () {
              target.animationTime = 0;
              target.prevFromRect = null;
              target.fromRect = null;
              target.prevToRect = null;
              target.thisAnimationDuration = null;
            }, time);
            target.thisAnimationDuration = time;
          }
        });
        clearTimeout(animationCallbackId);

        if (!animating) {
          if (typeof callback === 'function') callback();
        } else {
          animationCallbackId = setTimeout(function () {
            if (typeof callback === 'function') callback();
          }, animationTime);
        }

        animationStates = [];
      },
      animate: function animate(target, currentRect, toRect, duration) {
        if (duration) {
          css(target, 'transition', '');
          css(target, 'transform', '');
          var elMatrix = matrix(this.el),
              scaleX = elMatrix && elMatrix.a,
              scaleY = elMatrix && elMatrix.d,
              translateX = (currentRect.left - toRect.left) / (scaleX || 1),
              translateY = (currentRect.top - toRect.top) / (scaleY || 1);
          target.animatingX = !!translateX;
          target.animatingY = !!translateY;
          css(target, 'transform', 'translate3d(' + translateX + 'px,' + translateY + 'px,0)');
          this.forRepaintDummy = repaint(target); // repaint

          css(target, 'transition', 'transform ' + duration + 'ms' + (this.options.easing ? ' ' + this.options.easing : ''));
          css(target, 'transform', 'translate3d(0,0,0)');
          typeof target.animated === 'number' && clearTimeout(target.animated);
          target.animated = setTimeout(function () {
            css(target, 'transition', '');
            css(target, 'transform', '');
            target.animated = false;
            target.animatingX = false;
            target.animatingY = false;
          }, duration);
        }
      }
    };
  }

  function repaint(target) {
    return target.offsetWidth;
  }

  function calculateRealTime(animatingRect, fromRect, toRect, options) {
    return Math.sqrt(Math.pow(fromRect.top - animatingRect.top, 2) + Math.pow(fromRect.left - animatingRect.left, 2)) / Math.sqrt(Math.pow(fromRect.top - toRect.top, 2) + Math.pow(fromRect.left - toRect.left, 2)) * options.animation;
  }

  var plugins = [];
  var defaults = {
    initializeByDefault: true
  };
  var PluginManager = {
    mount: function mount(plugin) {
      // Set default static properties
      for (var option in defaults) {
        if (defaults.hasOwnProperty(option) && !(option in plugin)) {
          plugin[option] = defaults[option];
        }
      }

      plugins.forEach(function (p) {
        if (p.pluginName === plugin.pluginName) {
          throw "Sortable: Cannot mount plugin ".concat(plugin.pluginName, " more than once");
        }
      });
      plugins.push(plugin);
    },
    pluginEvent: function pluginEvent(eventName, sortable, evt) {
      var _this = this;

      this.eventCanceled = false;

      evt.cancel = function () {
        _this.eventCanceled = true;
      };

      var eventNameGlobal = eventName + 'Global';
      plugins.forEach(function (plugin) {
        if (!sortable[plugin.pluginName]) return; // Fire global events if it exists in this sortable

        if (sortable[plugin.pluginName][eventNameGlobal]) {
          sortable[plugin.pluginName][eventNameGlobal](_objectSpread({
            sortable: sortable
          }, evt));
        } // Only fire plugin event if plugin is enabled in this sortable,
        // and plugin has event defined


        if (sortable.options[plugin.pluginName] && sortable[plugin.pluginName][eventName]) {
          sortable[plugin.pluginName][eventName](_objectSpread({
            sortable: sortable
          }, evt));
        }
      });
    },
    initializePlugins: function initializePlugins(sortable, el, defaults, options) {
      plugins.forEach(function (plugin) {
        var pluginName = plugin.pluginName;
        if (!sortable.options[pluginName] && !plugin.initializeByDefault) return;
        var initialized = new plugin(sortable, el, sortable.options);
        initialized.sortable = sortable;
        initialized.options = sortable.options;
        sortable[pluginName] = initialized; // Add default options from plugin

        _extends(defaults, initialized.defaults);
      });

      for (var option in sortable.options) {
        if (!sortable.options.hasOwnProperty(option)) continue;
        var modified = this.modifyOption(sortable, option, sortable.options[option]);

        if (typeof modified !== 'undefined') {
          sortable.options[option] = modified;
        }
      }
    },
    getEventProperties: function getEventProperties(name, sortable) {
      var eventProperties = {};
      plugins.forEach(function (plugin) {
        if (typeof plugin.eventProperties !== 'function') return;

        _extends(eventProperties, plugin.eventProperties.call(sortable[plugin.pluginName], name));
      });
      return eventProperties;
    },
    modifyOption: function modifyOption(sortable, name, value) {
      var modifiedValue;
      plugins.forEach(function (plugin) {
        // Plugin must exist on the Sortable
        if (!sortable[plugin.pluginName]) return; // If static option listener exists for this option, call in the context of the Sortable's instance of this plugin

        if (plugin.optionListeners && typeof plugin.optionListeners[name] === 'function') {
          modifiedValue = plugin.optionListeners[name].call(sortable[plugin.pluginName], value);
        }
      });
      return modifiedValue;
    }
  };

  function dispatchEvent(_ref) {
    var sortable = _ref.sortable,
        rootEl = _ref.rootEl,
        name = _ref.name,
        targetEl = _ref.targetEl,
        cloneEl = _ref.cloneEl,
        toEl = _ref.toEl,
        fromEl = _ref.fromEl,
        oldIndex = _ref.oldIndex,
        newIndex = _ref.newIndex,
        oldDraggableIndex = _ref.oldDraggableIndex,
        newDraggableIndex = _ref.newDraggableIndex,
        originalEvent = _ref.originalEvent,
        putSortable = _ref.putSortable,
        extraEventProperties = _ref.extraEventProperties;
    sortable = sortable || rootEl && rootEl[expando];
    if (!sortable) return;
    var evt,
        options = sortable.options,
        onName = 'on' + name.charAt(0).toUpperCase() + name.substr(1); // Support for new CustomEvent feature

    if (window.CustomEvent && !IE11OrLess && !Edge) {
      evt = new CustomEvent(name, {
        bubbles: true,
        cancelable: true
      });
    } else {
      evt = document.createEvent('Event');
      evt.initEvent(name, true, true);
    }

    evt.to = toEl || rootEl;
    evt.from = fromEl || rootEl;
    evt.item = targetEl || rootEl;
    evt.clone = cloneEl;
    evt.oldIndex = oldIndex;
    evt.newIndex = newIndex;
    evt.oldDraggableIndex = oldDraggableIndex;
    evt.newDraggableIndex = newDraggableIndex;
    evt.originalEvent = originalEvent;
    evt.pullMode = putSortable ? putSortable.lastPutMode : undefined;

    var allEventProperties = _objectSpread({}, extraEventProperties, PluginManager.getEventProperties(name, sortable));

    for (var option in allEventProperties) {
      evt[option] = allEventProperties[option];
    }

    if (rootEl) {
      rootEl.dispatchEvent(evt);
    }

    if (options[onName]) {
      options[onName].call(sortable, evt);
    }
  }

  var pluginEvent = function pluginEvent(eventName, sortable) {
    var _ref = arguments.length > 2 && arguments[2] !== undefined ? arguments[2] : {},
        originalEvent = _ref.evt,
        data = _objectWithoutProperties(_ref, ["evt"]);

    PluginManager.pluginEvent.bind(Sortable)(eventName, sortable, _objectSpread({
      dragEl: dragEl,
      parentEl: parentEl,
      ghostEl: ghostEl,
      rootEl: rootEl,
      nextEl: nextEl,
      lastDownEl: lastDownEl,
      cloneEl: cloneEl,
      cloneHidden: cloneHidden,
      dragStarted: moved,
      putSortable: putSortable,
      activeSortable: Sortable.active,
      originalEvent: originalEvent,
      oldIndex: oldIndex,
      oldDraggableIndex: oldDraggableIndex,
      newIndex: newIndex,
      newDraggableIndex: newDraggableIndex,
      hideGhostForTarget: _hideGhostForTarget,
      unhideGhostForTarget: _unhideGhostForTarget,
      cloneNowHidden: function cloneNowHidden() {
        cloneHidden = true;
      },
      cloneNowShown: function cloneNowShown() {
        cloneHidden = false;
      },
      dispatchSortableEvent: function dispatchSortableEvent(name) {
        _dispatchEvent({
          sortable: sortable,
          name: name,
          originalEvent: originalEvent
        });
      }
    }, data));
  };

  function _dispatchEvent(info) {
    dispatchEvent(_objectSpread({
      putSortable: putSortable,
      cloneEl: cloneEl,
      targetEl: dragEl,
      rootEl: rootEl,
      oldIndex: oldIndex,
      oldDraggableIndex: oldDraggableIndex,
      newIndex: newIndex,
      newDraggableIndex: newDraggableIndex
    }, info));
  }

  var dragEl,
      parentEl,
      ghostEl,
      rootEl,
      nextEl,
      lastDownEl,
      cloneEl,
      cloneHidden,
      oldIndex,
      newIndex,
      oldDraggableIndex,
      newDraggableIndex,
      activeGroup,
      putSortable,
      awaitingDragStarted = false,
      ignoreNextClick = false,
      sortables = [],
      tapEvt,
      touchEvt,
      lastDx,
      lastDy,
      tapDistanceLeft,
      tapDistanceTop,
      moved,
      lastTarget,
      lastDirection,
      pastFirstInvertThresh = false,
      isCircumstantialInvert = false,
      targetMoveDistance,
      // For positioning ghost absolutely
  ghostRelativeParent,
      ghostRelativeParentInitialScroll = [],
      // (left, top)
  _silent = false,
      savedInputChecked = [];
  /** @const */

  var documentExists = typeof document !== 'undefined',
      PositionGhostAbsolutely = IOS,
      CSSFloatProperty = Edge || IE11OrLess ? 'cssFloat' : 'float',
      // This will not pass for IE9, because IE9 DnD only works on anchors
  supportDraggable = documentExists && !ChromeForAndroid && !IOS && 'draggable' in document.createElement('div'),
      supportCssPointerEvents = function () {
    if (!documentExists) return; // false when <= IE11

    if (IE11OrLess) {
      return false;
    }

    var el = document.createElement('x');
    el.style.cssText = 'pointer-events:auto';
    return el.style.pointerEvents === 'auto';
  }(),
      _detectDirection = function _detectDirection(el, options) {
    var elCSS = css(el),
        elWidth = parseInt(elCSS.width) - parseInt(elCSS.paddingLeft) - parseInt(elCSS.paddingRight) - parseInt(elCSS.borderLeftWidth) - parseInt(elCSS.borderRightWidth),
        child1 = getChild(el, 0, options),
        child2 = getChild(el, 1, options),
        firstChildCSS = child1 && css(child1),
        secondChildCSS = child2 && css(child2),
        firstChildWidth = firstChildCSS && parseInt(firstChildCSS.marginLeft) + parseInt(firstChildCSS.marginRight) + getRect(child1).width,
        secondChildWidth = secondChildCSS && parseInt(secondChildCSS.marginLeft) + parseInt(secondChildCSS.marginRight) + getRect(child2).width;

    if (elCSS.display === 'flex') {
      return elCSS.flexDirection === 'column' || elCSS.flexDirection === 'column-reverse' ? 'vertical' : 'horizontal';
    }

    if (elCSS.display === 'grid') {
      return elCSS.gridTemplateColumns.split(' ').length <= 1 ? 'vertical' : 'horizontal';
    }

    if (child1 && firstChildCSS["float"] && firstChildCSS["float"] !== 'none') {
      var touchingSideChild2 = firstChildCSS["float"] === 'left' ? 'left' : 'right';
      return child2 && (secondChildCSS.clear === 'both' || secondChildCSS.clear === touchingSideChild2) ? 'vertical' : 'horizontal';
    }

    return child1 && (firstChildCSS.display === 'block' || firstChildCSS.display === 'flex' || firstChildCSS.display === 'table' || firstChildCSS.display === 'grid' || firstChildWidth >= elWidth && elCSS[CSSFloatProperty] === 'none' || child2 && elCSS[CSSFloatProperty] === 'none' && firstChildWidth + secondChildWidth > elWidth) ? 'vertical' : 'horizontal';
  },
      _dragElInRowColumn = function _dragElInRowColumn(dragRect, targetRect, vertical) {
    var dragElS1Opp = vertical ? dragRect.left : dragRect.top,
        dragElS2Opp = vertical ? dragRect.right : dragRect.bottom,
        dragElOppLength = vertical ? dragRect.width : dragRect.height,
        targetS1Opp = vertical ? targetRect.left : targetRect.top,
        targetS2Opp = vertical ? targetRect.right : targetRect.bottom,
        targetOppLength = vertical ? targetRect.width : targetRect.height;
    return dragElS1Opp === targetS1Opp || dragElS2Opp === targetS2Opp || dragElS1Opp + dragElOppLength / 2 === targetS1Opp + targetOppLength / 2;
  },

  /**
   * Detects first nearest empty sortable to X and Y position using emptyInsertThreshold.
   * @param  {Number} x      X position
   * @param  {Number} y      Y position
   * @return {HTMLElement}   Element of the first found nearest Sortable
   */
  _detectNearestEmptySortable = function _detectNearestEmptySortable(x, y) {
    var ret;
    sortables.some(function (sortable) {
      if (lastChild(sortable)) return;
      var rect = getRect(sortable),
          threshold = sortable[expando].options.emptyInsertThreshold,
          insideHorizontally = x >= rect.left - threshold && x <= rect.right + threshold,
          insideVertically = y >= rect.top - threshold && y <= rect.bottom + threshold;

      if (threshold && insideHorizontally && insideVertically) {
        return ret = sortable;
      }
    });
    return ret;
  },
      _prepareGroup = function _prepareGroup(options) {
    function toFn(value, pull) {
      return function (to, from, dragEl, evt) {
        var sameGroup = to.options.group.name && from.options.group.name && to.options.group.name === from.options.group.name;

        if (value == null && (pull || sameGroup)) {
          // Default pull value
          // Default pull and put value if same group
          return true;
        } else if (value == null || value === false) {
          return false;
        } else if (pull && value === 'clone') {
          return value;
        } else if (typeof value === 'function') {
          return toFn(value(to, from, dragEl, evt), pull)(to, from, dragEl, evt);
        } else {
          var otherGroup = (pull ? to : from).options.group.name;
          return value === true || typeof value === 'string' && value === otherGroup || value.join && value.indexOf(otherGroup) > -1;
        }
      };
    }

    var group = {};
    var originalGroup = options.group;

    if (!originalGroup || _typeof(originalGroup) != 'object') {
      originalGroup = {
        name: originalGroup
      };
    }

    group.name = originalGroup.name;
    group.checkPull = toFn(originalGroup.pull, true);
    group.checkPut = toFn(originalGroup.put);
    group.revertClone = originalGroup.revertClone;
    options.group = group;
  },
      _hideGhostForTarget = function _hideGhostForTarget() {
    if (!supportCssPointerEvents && ghostEl) {
      css(ghostEl, 'display', 'none');
    }
  },
      _unhideGhostForTarget = function _unhideGhostForTarget() {
    if (!supportCssPointerEvents && ghostEl) {
      css(ghostEl, 'display', '');
    }
  }; // #1184 fix - Prevent click event on fallback if dragged but item not changed position


  if (documentExists) {
    document.addEventListener('click', function (evt) {
      if (ignoreNextClick) {
        evt.preventDefault();
        evt.stopPropagation && evt.stopPropagation();
        evt.stopImmediatePropagation && evt.stopImmediatePropagation();
        ignoreNextClick = false;
        return false;
      }
    }, true);
  }

  var nearestEmptyInsertDetectEvent = function nearestEmptyInsertDetectEvent(evt) {
    if (dragEl) {
      evt = evt.touches ? evt.touches[0] : evt;

      var nearest = _detectNearestEmptySortable(evt.clientX, evt.clientY);

      if (nearest) {
        // Create imitation event
        var event = {};

        for (var i in evt) {
          if (evt.hasOwnProperty(i)) {
            event[i] = evt[i];
          }
        }

        event.target = event.rootEl = nearest;
        event.preventDefault = void 0;
        event.stopPropagation = void 0;

        nearest[expando]._onDragOver(event);
      }
    }
  };

  var _checkOutsideTargetEl = function _checkOutsideTargetEl(evt) {
    if (dragEl) {
      dragEl.parentNode[expando]._isOutsideThisEl(evt.target);
    }
  };
  /**
   * @class  Sortable
   * @param  {HTMLElement}  el
   * @param  {Object}       [options]
   */


  function Sortable(el, options) {
    if (!(el && el.nodeType && el.nodeType === 1)) {
      throw "Sortable: `el` must be an HTMLElement, not ".concat({}.toString.call(el));
    }

    this.el = el; // root element

    this.options = options = _extends({}, options); // Export instance

    el[expando] = this;
    var defaults = {
      group: null,
      sort: true,
      disabled: false,
      store: null,
      handle: null,
      draggable: /^[uo]l$/i.test(el.nodeName) ? '>li' : '>*',
      swapThreshold: 1,
      // percentage; 0 <= x <= 1
      invertSwap: false,
      // invert always
      invertedSwapThreshold: null,
      // will be set to same as swapThreshold if default
      removeCloneOnHide: true,
      direction: function direction() {
        return _detectDirection(el, this.options);
      },
      ghostClass: 'sortable-ghost',
      chosenClass: 'sortable-chosen',
      dragClass: 'sortable-drag',
      ignore: 'a, img',
      filter: null,
      preventOnFilter: true,
      animation: 0,
      easing: null,
      setData: function setData(dataTransfer, dragEl) {
        dataTransfer.setData('Text', dragEl.textContent);
      },
      dropBubble: false,
      dragoverBubble: false,
      dataIdAttr: 'data-id',
      delay: 0,
      delayOnTouchOnly: false,
      touchStartThreshold: (Number.parseInt ? Number : window).parseInt(window.devicePixelRatio, 10) || 1,
      forceFallback: false,
      fallbackClass: 'sortable-fallback',
      fallbackOnBody: false,
      fallbackTolerance: 0,
      fallbackOffset: {
        x: 0,
        y: 0
      },
      supportPointer: Sortable.supportPointer !== false && 'PointerEvent' in window && !Safari,
      emptyInsertThreshold: 5
    };
    PluginManager.initializePlugins(this, el, defaults); // Set default options

    for (var name in defaults) {
      !(name in options) && (options[name] = defaults[name]);
    }

    _prepareGroup(options); // Bind all private methods


    for (var fn in this) {
      if (fn.charAt(0) === '_' && typeof this[fn] === 'function') {
        this[fn] = this[fn].bind(this);
      }
    } // Setup drag mode


    this.nativeDraggable = options.forceFallback ? false : supportDraggable;

    if (this.nativeDraggable) {
      // Touch start threshold cannot be greater than the native dragstart threshold
      this.options.touchStartThreshold = 1;
    } // Bind events


    if (options.supportPointer) {
      on(el, 'pointerdown', this._onTapStart);
    } else {
      on(el, 'mousedown', this._onTapStart);
      on(el, 'touchstart', this._onTapStart);
    }

    if (this.nativeDraggable) {
      on(el, 'dragover', this);
      on(el, 'dragenter', this);
    }

    sortables.push(this.el); // Restore sorting

    options.store && options.store.get && this.sort(options.store.get(this) || []); // Add animation state manager

    _extends(this, AnimationStateManager());
  }

  Sortable.prototype =
  /** @lends Sortable.prototype */
  {
    constructor: Sortable,
    _isOutsideThisEl: function _isOutsideThisEl(target) {
      if (!this.el.contains(target) && target !== this.el) {
        lastTarget = null;
      }
    },
    _getDirection: function _getDirection(evt, target) {
      return typeof this.options.direction === 'function' ? this.options.direction.call(this, evt, target, dragEl) : this.options.direction;
    },
    _onTapStart: function _onTapStart(
    /** Event|TouchEvent */
    evt) {
      if (!evt.cancelable) return;

      var _this = this,
          el = this.el,
          options = this.options,
          preventOnFilter = options.preventOnFilter,
          type = evt.type,
          touch = evt.touches && evt.touches[0] || evt.pointerType && evt.pointerType === 'touch' && evt,
          target = (touch || evt).target,
          originalTarget = evt.target.shadowRoot && (evt.path && evt.path[0] || evt.composedPath && evt.composedPath()[0]) || target,
          filter = options.filter;

      _saveInputCheckedState(el); // Don't trigger start event when an element is been dragged, otherwise the evt.oldindex always wrong when set option.group.


      if (dragEl) {
        return;
      }

      if (/mousedown|pointerdown/.test(type) && evt.button !== 0 || options.disabled) {
        return; // only left button and enabled
      } // cancel dnd if original target is content editable


      if (originalTarget.isContentEditable) {
        return;
      } // Safari ignores further event handling after mousedown


      if (!this.nativeDraggable && Safari && target && target.tagName.toUpperCase() === 'SELECT') {
        return;
      }

      target = closest(target, options.draggable, el, false);

      if (target && target.animated) {
        return;
      }

      if (lastDownEl === target) {
        // Ignoring duplicate `down`
        return;
      } // Get the index of the dragged element within its parent


      oldIndex = index(target);
      oldDraggableIndex = index(target, options.draggable); // Check filter

      if (typeof filter === 'function') {
        if (filter.call(this, evt, target, this)) {
          _dispatchEvent({
            sortable: _this,
            rootEl: originalTarget,
            name: 'filter',
            targetEl: target,
            toEl: el,
            fromEl: el
          });

          pluginEvent('filter', _this, {
            evt: evt
          });
          preventOnFilter && evt.cancelable && evt.preventDefault();
          return; // cancel dnd
        }
      } else if (filter) {
        filter = filter.split(',').some(function (criteria) {
          criteria = closest(originalTarget, criteria.trim(), el, false);

          if (criteria) {
            _dispatchEvent({
              sortable: _this,
              rootEl: criteria,
              name: 'filter',
              targetEl: target,
              fromEl: el,
              toEl: el
            });

            pluginEvent('filter', _this, {
              evt: evt
            });
            return true;
          }
        });

        if (filter) {
          preventOnFilter && evt.cancelable && evt.preventDefault();
          return; // cancel dnd
        }
      }

      if (options.handle && !closest(originalTarget, options.handle, el, false)) {
        return;
      } // Prepare `dragstart`


      this._prepareDragStart(evt, touch, target);
    },
    _prepareDragStart: function _prepareDragStart(
    /** Event */
    evt,
    /** Touch */
    touch,
    /** HTMLElement */
    target) {
      var _this = this,
          el = _this.el,
          options = _this.options,
          ownerDocument = el.ownerDocument,
          dragStartFn;

      if (target && !dragEl && target.parentNode === el) {
        var dragRect = getRect(target);
        rootEl = el;
        dragEl = target;
        parentEl = dragEl.parentNode;
        nextEl = dragEl.nextSibling;
        lastDownEl = target;
        activeGroup = options.group;
        Sortable.dragged = dragEl;
        tapEvt = {
          target: dragEl,
          clientX: (touch || evt).clientX,
          clientY: (touch || evt).clientY
        };
        tapDistanceLeft = tapEvt.clientX - dragRect.left;
        tapDistanceTop = tapEvt.clientY - dragRect.top;
        this._lastX = (touch || evt).clientX;
        this._lastY = (touch || evt).clientY;
        dragEl.style['will-change'] = 'all';

        dragStartFn = function dragStartFn() {
          pluginEvent('delayEnded', _this, {
            evt: evt
          });

          if (Sortable.eventCanceled) {
            _this._onDrop();

            return;
          } // Delayed drag has been triggered
          // we can re-enable the events: touchmove/mousemove


          _this._disableDelayedDragEvents();

          if (!FireFox && _this.nativeDraggable) {
            dragEl.draggable = true;
          } // Bind the events: dragstart/dragend


          _this._triggerDragStart(evt, touch); // Drag start event


          _dispatchEvent({
            sortable: _this,
            name: 'choose',
            originalEvent: evt
          }); // Chosen item


          toggleClass(dragEl, options.chosenClass, true);
        }; // Disable "draggable"


        options.ignore.split(',').forEach(function (criteria) {
          find(dragEl, criteria.trim(), _disableDraggable);
        });
        on(ownerDocument, 'dragover', nearestEmptyInsertDetectEvent);
        on(ownerDocument, 'mousemove', nearestEmptyInsertDetectEvent);
        on(ownerDocument, 'touchmove', nearestEmptyInsertDetectEvent);
        on(ownerDocument, 'mouseup', _this._onDrop);
        on(ownerDocument, 'touchend', _this._onDrop);
        on(ownerDocument, 'touchcancel', _this._onDrop); // Make dragEl draggable (must be before delay for FireFox)

        if (FireFox && this.nativeDraggable) {
          this.options.touchStartThreshold = 4;
          dragEl.draggable = true;
        }

        pluginEvent('delayStart', this, {
          evt: evt
        }); // Delay is impossible for native DnD in Edge or IE

        if (options.delay && (!options.delayOnTouchOnly || touch) && (!this.nativeDraggable || !(Edge || IE11OrLess))) {
          if (Sortable.eventCanceled) {
            this._onDrop();

            return;
          } // If the user moves the pointer or let go the click or touch
          // before the delay has been reached:
          // disable the delayed drag


          on(ownerDocument, 'mouseup', _this._disableDelayedDrag);
          on(ownerDocument, 'touchend', _this._disableDelayedDrag);
          on(ownerDocument, 'touchcancel', _this._disableDelayedDrag);
          on(ownerDocument, 'mousemove', _this._delayedDragTouchMoveHandler);
          on(ownerDocument, 'touchmove', _this._delayedDragTouchMoveHandler);
          options.supportPointer && on(ownerDocument, 'pointermove', _this._delayedDragTouchMoveHandler);
          _this._dragStartTimer = setTimeout(dragStartFn, options.delay);
        } else {
          dragStartFn();
        }
      }
    },
    _delayedDragTouchMoveHandler: function _delayedDragTouchMoveHandler(
    /** TouchEvent|PointerEvent **/
    e) {
      var touch = e.touches ? e.touches[0] : e;

      if (Math.max(Math.abs(touch.clientX - this._lastX), Math.abs(touch.clientY - this._lastY)) >= Math.floor(this.options.touchStartThreshold / (this.nativeDraggable && window.devicePixelRatio || 1))) {
        this._disableDelayedDrag();
      }
    },
    _disableDelayedDrag: function _disableDelayedDrag() {
      dragEl && _disableDraggable(dragEl);
      clearTimeout(this._dragStartTimer);

      this._disableDelayedDragEvents();
    },
    _disableDelayedDragEvents: function _disableDelayedDragEvents() {
      var ownerDocument = this.el.ownerDocument;
      off(ownerDocument, 'mouseup', this._disableDelayedDrag);
      off(ownerDocument, 'touchend', this._disableDelayedDrag);
      off(ownerDocument, 'touchcancel', this._disableDelayedDrag);
      off(ownerDocument, 'mousemove', this._delayedDragTouchMoveHandler);
      off(ownerDocument, 'touchmove', this._delayedDragTouchMoveHandler);
      off(ownerDocument, 'pointermove', this._delayedDragTouchMoveHandler);
    },
    _triggerDragStart: function _triggerDragStart(
    /** Event */
    evt,
    /** Touch */
    touch) {
      touch = touch || evt.pointerType == 'touch' && evt;

      if (!this.nativeDraggable || touch) {
        if (this.options.supportPointer) {
          on(document, 'pointermove', this._onTouchMove);
        } else if (touch) {
          on(document, 'touchmove', this._onTouchMove);
        } else {
          on(document, 'mousemove', this._onTouchMove);
        }
      } else {
        on(dragEl, 'dragend', this);
        on(rootEl, 'dragstart', this._onDragStart);
      }

      try {
        if (document.selection) {
          // Timeout neccessary for IE9
          _nextTick(function () {
            document.selection.empty();
          });
        } else {
          window.getSelection().removeAllRanges();
        }
      } catch (err) {}
    },
    _dragStarted: function _dragStarted(fallback, evt) {

      awaitingDragStarted = false;

      if (rootEl && dragEl) {
        pluginEvent('dragStarted', this, {
          evt: evt
        });

        if (this.nativeDraggable) {
          on(document, 'dragover', _checkOutsideTargetEl);
        }

        var options = this.options; // Apply effect

        !fallback && toggleClass(dragEl, options.dragClass, false);
        toggleClass(dragEl, options.ghostClass, true);
        Sortable.active = this;
        fallback && this._appendGhost(); // Drag start event

        _dispatchEvent({
          sortable: this,
          name: 'start',
          originalEvent: evt
        });
      } else {
        this._nulling();
      }
    },
    _emulateDragOver: function _emulateDragOver() {
      if (touchEvt) {
        this._lastX = touchEvt.clientX;
        this._lastY = touchEvt.clientY;

        _hideGhostForTarget();

        var target = document.elementFromPoint(touchEvt.clientX, touchEvt.clientY);
        var parent = target;

        while (target && target.shadowRoot) {
          target = target.shadowRoot.elementFromPoint(touchEvt.clientX, touchEvt.clientY);
          if (target === parent) break;
          parent = target;
        }

        dragEl.parentNode[expando]._isOutsideThisEl(target);

        if (parent) {
          do {
            if (parent[expando]) {
              var inserted = void 0;
              inserted = parent[expando]._onDragOver({
                clientX: touchEvt.clientX,
                clientY: touchEvt.clientY,
                target: target,
                rootEl: parent
              });

              if (inserted && !this.options.dragoverBubble) {
                break;
              }
            }

            target = parent; // store last element
          }
          /* jshint boss:true */
          while (parent = parent.parentNode);
        }

        _unhideGhostForTarget();
      }
    },
    _onTouchMove: function _onTouchMove(
    /**TouchEvent*/
    evt) {
      if (tapEvt) {
        var options = this.options,
            fallbackTolerance = options.fallbackTolerance,
            fallbackOffset = options.fallbackOffset,
            touch = evt.touches ? evt.touches[0] : evt,
            ghostMatrix = ghostEl && matrix(ghostEl, true),
            scaleX = ghostEl && ghostMatrix && ghostMatrix.a,
            scaleY = ghostEl && ghostMatrix && ghostMatrix.d,
            relativeScrollOffset = PositionGhostAbsolutely && ghostRelativeParent && getRelativeScrollOffset(ghostRelativeParent),
            dx = (touch.clientX - tapEvt.clientX + fallbackOffset.x) / (scaleX || 1) + (relativeScrollOffset ? relativeScrollOffset[0] - ghostRelativeParentInitialScroll[0] : 0) / (scaleX || 1),
            dy = (touch.clientY - tapEvt.clientY + fallbackOffset.y) / (scaleY || 1) + (relativeScrollOffset ? relativeScrollOffset[1] - ghostRelativeParentInitialScroll[1] : 0) / (scaleY || 1); // only set the status to dragging, when we are actually dragging

        if (!Sortable.active && !awaitingDragStarted) {
          if (fallbackTolerance && Math.max(Math.abs(touch.clientX - this._lastX), Math.abs(touch.clientY - this._lastY)) < fallbackTolerance) {
            return;
          }

          this._onDragStart(evt, true);
        }

        if (ghostEl) {
          if (ghostMatrix) {
            ghostMatrix.e += dx - (lastDx || 0);
            ghostMatrix.f += dy - (lastDy || 0);
          } else {
            ghostMatrix = {
              a: 1,
              b: 0,
              c: 0,
              d: 1,
              e: dx,
              f: dy
            };
          }

          var cssMatrix = "matrix(".concat(ghostMatrix.a, ",").concat(ghostMatrix.b, ",").concat(ghostMatrix.c, ",").concat(ghostMatrix.d, ",").concat(ghostMatrix.e, ",").concat(ghostMatrix.f, ")");
          css(ghostEl, 'webkitTransform', cssMatrix);
          css(ghostEl, 'mozTransform', cssMatrix);
          css(ghostEl, 'msTransform', cssMatrix);
          css(ghostEl, 'transform', cssMatrix);
          lastDx = dx;
          lastDy = dy;
          touchEvt = touch;
        }

        evt.cancelable && evt.preventDefault();
      }
    },
    _appendGhost: function _appendGhost() {
      // Bug if using scale(): https://stackoverflow.com/questions/2637058
      // Not being adjusted for
      if (!ghostEl) {
        var container = this.options.fallbackOnBody ? document.body : rootEl,
            rect = getRect(dragEl, true, PositionGhostAbsolutely, true, container),
            options = this.options; // Position absolutely

        if (PositionGhostAbsolutely) {
          // Get relatively positioned parent
          ghostRelativeParent = container;

          while (css(ghostRelativeParent, 'position') === 'static' && css(ghostRelativeParent, 'transform') === 'none' && ghostRelativeParent !== document) {
            ghostRelativeParent = ghostRelativeParent.parentNode;
          }

          if (ghostRelativeParent !== document.body && ghostRelativeParent !== document.documentElement) {
            if (ghostRelativeParent === document) ghostRelativeParent = getWindowScrollingElement();
            rect.top += ghostRelativeParent.scrollTop;
            rect.left += ghostRelativeParent.scrollLeft;
          } else {
            ghostRelativeParent = getWindowScrollingElement();
          }

          ghostRelativeParentInitialScroll = getRelativeScrollOffset(ghostRelativeParent);
        }

        ghostEl = dragEl.cloneNode(true);
        toggleClass(ghostEl, options.ghostClass, false);
        toggleClass(ghostEl, options.fallbackClass, true);
        toggleClass(ghostEl, options.dragClass, true);
        css(ghostEl, 'transition', '');
        css(ghostEl, 'transform', '');
        css(ghostEl, 'box-sizing', 'border-box');
        css(ghostEl, 'margin', 0);
        css(ghostEl, 'top', rect.top);
        css(ghostEl, 'left', rect.left);
        css(ghostEl, 'width', rect.width);
        css(ghostEl, 'height', rect.height);
        css(ghostEl, 'opacity', '0.8');
        css(ghostEl, 'position', PositionGhostAbsolutely ? 'absolute' : 'fixed');
        css(ghostEl, 'zIndex', '100000');
        css(ghostEl, 'pointerEvents', 'none');
        Sortable.ghost = ghostEl;
        container.appendChild(ghostEl); // Set transform-origin

        css(ghostEl, 'transform-origin', tapDistanceLeft / parseInt(ghostEl.style.width) * 100 + '% ' + tapDistanceTop / parseInt(ghostEl.style.height) * 100 + '%');
      }
    },
    _onDragStart: function _onDragStart(
    /**Event*/
    evt,
    /**boolean*/
    fallback) {
      var _this = this;

      var dataTransfer = evt.dataTransfer;
      var options = _this.options;
      pluginEvent('dragStart', this, {
        evt: evt
      });

      if (Sortable.eventCanceled) {
        this._onDrop();

        return;
      }

      pluginEvent('setupClone', this);

      if (!Sortable.eventCanceled) {
        cloneEl = clone(dragEl);
        cloneEl.draggable = false;
        cloneEl.style['will-change'] = '';

        this._hideClone();

        toggleClass(cloneEl, this.options.chosenClass, false);
        Sortable.clone = cloneEl;
      } // #1143: IFrame support workaround


      _this.cloneId = _nextTick(function () {
        pluginEvent('clone', _this);
        if (Sortable.eventCanceled) return;

        if (!_this.options.removeCloneOnHide) {
          rootEl.insertBefore(cloneEl, dragEl);
        }

        _this._hideClone();

        _dispatchEvent({
          sortable: _this,
          name: 'clone'
        });
      });
      !fallback && toggleClass(dragEl, options.dragClass, true); // Set proper drop events

      if (fallback) {
        ignoreNextClick = true;
        _this._loopId = setInterval(_this._emulateDragOver, 50);
      } else {
        // Undo what was set in _prepareDragStart before drag started
        off(document, 'mouseup', _this._onDrop);
        off(document, 'touchend', _this._onDrop);
        off(document, 'touchcancel', _this._onDrop);

        if (dataTransfer) {
          dataTransfer.effectAllowed = 'move';
          options.setData && options.setData.call(_this, dataTransfer, dragEl);
        }

        on(document, 'drop', _this); // #1276 fix:

        css(dragEl, 'transform', 'translateZ(0)');
      }

      awaitingDragStarted = true;
      _this._dragStartId = _nextTick(_this._dragStarted.bind(_this, fallback, evt));
      on(document, 'selectstart', _this);
      moved = true;

      if (Safari) {
        css(document.body, 'user-select', 'none');
      }
    },
    // Returns true - if no further action is needed (either inserted or another condition)
    _onDragOver: function _onDragOver(
    /**Event*/
    evt) {
      var el = this.el,
          target = evt.target,
          dragRect,
          targetRect,
          revert,
          options = this.options,
          group = options.group,
          activeSortable = Sortable.active,
          isOwner = activeGroup === group,
          canSort = options.sort,
          fromSortable = putSortable || activeSortable,
          vertical,
          _this = this,
          completedFired = false;

      if (_silent) return;

      function dragOverEvent(name, extra) {
        pluginEvent(name, _this, _objectSpread({
          evt: evt,
          isOwner: isOwner,
          axis: vertical ? 'vertical' : 'horizontal',
          revert: revert,
          dragRect: dragRect,
          targetRect: targetRect,
          canSort: canSort,
          fromSortable: fromSortable,
          target: target,
          completed: completed,
          onMove: function onMove(target, after) {
            return _onMove(rootEl, el, dragEl, dragRect, target, getRect(target), evt, after);
          },
          changed: changed
        }, extra));
      } // Capture animation state


      function capture() {
        dragOverEvent('dragOverAnimationCapture');

        _this.captureAnimationState();

        if (_this !== fromSortable) {
          fromSortable.captureAnimationState();
        }
      } // Return invocation when dragEl is inserted (or completed)


      function completed(insertion) {
        dragOverEvent('dragOverCompleted', {
          insertion: insertion
        });

        if (insertion) {
          // Clones must be hidden before folding animation to capture dragRectAbsolute properly
          if (isOwner) {
            activeSortable._hideClone();
          } else {
            activeSortable._showClone(_this);
          }

          if (_this !== fromSortable) {
            // Set ghost class to new sortable's ghost class
            toggleClass(dragEl, putSortable ? putSortable.options.ghostClass : activeSortable.options.ghostClass, false);
            toggleClass(dragEl, options.ghostClass, true);
          }

          if (putSortable !== _this && _this !== Sortable.active) {
            putSortable = _this;
          } else if (_this === Sortable.active && putSortable) {
            putSortable = null;
          } // Animation


          if (fromSortable === _this) {
            _this._ignoreWhileAnimating = target;
          }

          _this.animateAll(function () {
            dragOverEvent('dragOverAnimationComplete');
            _this._ignoreWhileAnimating = null;
          });

          if (_this !== fromSortable) {
            fromSortable.animateAll();
            fromSortable._ignoreWhileAnimating = null;
          }
        } // Null lastTarget if it is not inside a previously swapped element


        if (target === dragEl && !dragEl.animated || target === el && !target.animated) {
          lastTarget = null;
        } // no bubbling and not fallback


        if (!options.dragoverBubble && !evt.rootEl && target !== document) {
          dragEl.parentNode[expando]._isOutsideThisEl(evt.target); // Do not detect for empty insert if already inserted


          !insertion && nearestEmptyInsertDetectEvent(evt);
        }

        !options.dragoverBubble && evt.stopPropagation && evt.stopPropagation();
        return completedFired = true;
      } // Call when dragEl has been inserted


      function changed() {
        newIndex = index(dragEl);
        newDraggableIndex = index(dragEl, options.draggable);

        _dispatchEvent({
          sortable: _this,
          name: 'change',
          toEl: el,
          newIndex: newIndex,
          newDraggableIndex: newDraggableIndex,
          originalEvent: evt
        });
      }

      if (evt.preventDefault !== void 0) {
        evt.cancelable && evt.preventDefault();
      }

      target = closest(target, options.draggable, el, true);
      dragOverEvent('dragOver');
      if (Sortable.eventCanceled) return completedFired;

      if (dragEl.contains(evt.target) || target.animated && target.animatingX && target.animatingY || _this._ignoreWhileAnimating === target) {
        return completed(false);
      }

      ignoreNextClick = false;

      if (activeSortable && !options.disabled && (isOwner ? canSort || (revert = !rootEl.contains(dragEl)) // Reverting item into the original list
      : putSortable === this || (this.lastPutMode = activeGroup.checkPull(this, activeSortable, dragEl, evt)) && group.checkPut(this, activeSortable, dragEl, evt))) {
        vertical = this._getDirection(evt, target) === 'vertical';
        dragRect = getRect(dragEl);
        dragOverEvent('dragOverValid');
        if (Sortable.eventCanceled) return completedFired;

        if (revert) {
          parentEl = rootEl; // actualization

          capture();

          this._hideClone();

          dragOverEvent('revert');

          if (!Sortable.eventCanceled) {
            if (nextEl) {
              rootEl.insertBefore(dragEl, nextEl);
            } else {
              rootEl.appendChild(dragEl);
            }
          }

          return completed(true);
        }

        var elLastChild = lastChild(el, options.draggable);

        if (!elLastChild || _ghostIsLast(evt, vertical, this) && !elLastChild.animated) {
          // If already at end of list: Do not insert
          if (elLastChild === dragEl) {
            return completed(false);
          } // assign target only if condition is true


          if (elLastChild && el === evt.target) {
            target = elLastChild;
          }

          if (target) {
            targetRect = getRect(target);
          }

          if (_onMove(rootEl, el, dragEl, dragRect, target, targetRect, evt, !!target) !== false) {
            capture();
            el.appendChild(dragEl);
            parentEl = el; // actualization

            changed();
            return completed(true);
          }
        } else if (target.parentNode === el) {
          targetRect = getRect(target);
          var direction = 0,
              targetBeforeFirstSwap,
              differentLevel = dragEl.parentNode !== el,
              differentRowCol = !_dragElInRowColumn(dragEl.animated && dragEl.toRect || dragRect, target.animated && target.toRect || targetRect, vertical),
              side1 = vertical ? 'top' : 'left',
              scrolledPastTop = isScrolledPast(target, 'top', 'top') || isScrolledPast(dragEl, 'top', 'top'),
              scrollBefore = scrolledPastTop ? scrolledPastTop.scrollTop : void 0;

          if (lastTarget !== target) {
            targetBeforeFirstSwap = targetRect[side1];
            pastFirstInvertThresh = false;
            isCircumstantialInvert = !differentRowCol && options.invertSwap || differentLevel;
          }

          direction = _getSwapDirection(evt, target, targetRect, vertical, differentRowCol ? 1 : options.swapThreshold, options.invertedSwapThreshold == null ? options.swapThreshold : options.invertedSwapThreshold, isCircumstantialInvert, lastTarget === target);
          var sibling;

          if (direction !== 0) {
            // Check if target is beside dragEl in respective direction (ignoring hidden elements)
            var dragIndex = index(dragEl);

            do {
              dragIndex -= direction;
              sibling = parentEl.children[dragIndex];
            } while (sibling && (css(sibling, 'display') === 'none' || sibling === ghostEl));
          } // If dragEl is already beside target: Do not insert


          if (direction === 0 || sibling === target) {
            return completed(false);
          }

          lastTarget = target;
          lastDirection = direction;
          var nextSibling = target.nextElementSibling,
              after = false;
          after = direction === 1;

          var moveVector = _onMove(rootEl, el, dragEl, dragRect, target, targetRect, evt, after);

          if (moveVector !== false) {
            if (moveVector === 1 || moveVector === -1) {
              after = moveVector === 1;
            }

            _silent = true;
            setTimeout(_unsilent, 30);
            capture();

            if (after && !nextSibling) {
              el.appendChild(dragEl);
            } else {
              target.parentNode.insertBefore(dragEl, after ? nextSibling : target);
            } // Undo chrome's scroll adjustment (has no effect on other browsers)


            if (scrolledPastTop) {
              scrollBy(scrolledPastTop, 0, scrollBefore - scrolledPastTop.scrollTop);
            }

            parentEl = dragEl.parentNode; // actualization
            // must be done before animation

            if (targetBeforeFirstSwap !== undefined && !isCircumstantialInvert) {
              targetMoveDistance = Math.abs(targetBeforeFirstSwap - getRect(target)[side1]);
            }

            changed();
            return completed(true);
          }
        }

        if (el.contains(dragEl)) {
          return completed(false);
        }
      }

      return false;
    },
    _ignoreWhileAnimating: null,
    _offMoveEvents: function _offMoveEvents() {
      off(document, 'mousemove', this._onTouchMove);
      off(document, 'touchmove', this._onTouchMove);
      off(document, 'pointermove', this._onTouchMove);
      off(document, 'dragover', nearestEmptyInsertDetectEvent);
      off(document, 'mousemove', nearestEmptyInsertDetectEvent);
      off(document, 'touchmove', nearestEmptyInsertDetectEvent);
    },
    _offUpEvents: function _offUpEvents() {
      var ownerDocument = this.el.ownerDocument;
      off(ownerDocument, 'mouseup', this._onDrop);
      off(ownerDocument, 'touchend', this._onDrop);
      off(ownerDocument, 'pointerup', this._onDrop);
      off(ownerDocument, 'touchcancel', this._onDrop);
      off(document, 'selectstart', this);
    },
    _onDrop: function _onDrop(
    /**Event*/
    evt) {
      var el = this.el,
          options = this.options; // Get the index of the dragged element within its parent

      newIndex = index(dragEl);
      newDraggableIndex = index(dragEl, options.draggable);
      pluginEvent('drop', this, {
        evt: evt
      });
      parentEl = dragEl && dragEl.parentNode; // Get again after plugin event

      newIndex = index(dragEl);
      newDraggableIndex = index(dragEl, options.draggable);

      if (Sortable.eventCanceled) {
        this._nulling();

        return;
      }

      awaitingDragStarted = false;
      isCircumstantialInvert = false;
      pastFirstInvertThresh = false;
      clearInterval(this._loopId);
      clearTimeout(this._dragStartTimer);

      _cancelNextTick(this.cloneId);

      _cancelNextTick(this._dragStartId); // Unbind events


      if (this.nativeDraggable) {
        off(document, 'drop', this);
        off(el, 'dragstart', this._onDragStart);
      }

      this._offMoveEvents();

      this._offUpEvents();

      if (Safari) {
        css(document.body, 'user-select', '');
      }

      css(dragEl, 'transform', '');

      if (evt) {
        if (moved) {
          evt.cancelable && evt.preventDefault();
          !options.dropBubble && evt.stopPropagation();
        }

        ghostEl && ghostEl.parentNode && ghostEl.parentNode.removeChild(ghostEl);

        if (rootEl === parentEl || putSortable && putSortable.lastPutMode !== 'clone') {
          // Remove clone(s)
          cloneEl && cloneEl.parentNode && cloneEl.parentNode.removeChild(cloneEl);
        }

        if (dragEl) {
          if (this.nativeDraggable) {
            off(dragEl, 'dragend', this);
          }

          _disableDraggable(dragEl);

          dragEl.style['will-change'] = ''; // Remove classes
          // ghostClass is added in dragStarted

          if (moved && !awaitingDragStarted) {
            toggleClass(dragEl, putSortable ? putSortable.options.ghostClass : this.options.ghostClass, false);
          }

          toggleClass(dragEl, this.options.chosenClass, false); // Drag stop event

          _dispatchEvent({
            sortable: this,
            name: 'unchoose',
            toEl: parentEl,
            newIndex: null,
            newDraggableIndex: null,
            originalEvent: evt
          });

          if (rootEl !== parentEl) {
            if (newIndex >= 0) {
              // Add event
              _dispatchEvent({
                rootEl: parentEl,
                name: 'add',
                toEl: parentEl,
                fromEl: rootEl,
                originalEvent: evt
              }); // Remove event


              _dispatchEvent({
                sortable: this,
                name: 'remove',
                toEl: parentEl,
                originalEvent: evt
              }); // drag from one list and drop into another


              _dispatchEvent({
                rootEl: parentEl,
                name: 'sort',
                toEl: parentEl,
                fromEl: rootEl,
                originalEvent: evt
              });

              _dispatchEvent({
                sortable: this,
                name: 'sort',
                toEl: parentEl,
                originalEvent: evt
              });
            }

            putSortable && putSortable.save();
          } else {
            if (newIndex !== oldIndex) {
              if (newIndex >= 0) {
                // drag & drop within the same list
                _dispatchEvent({
                  sortable: this,
                  name: 'update',
                  toEl: parentEl,
                  originalEvent: evt
                });

                _dispatchEvent({
                  sortable: this,
                  name: 'sort',
                  toEl: parentEl,
                  originalEvent: evt
                });
              }
            }
          }

          if (Sortable.active) {
            /* jshint eqnull:true */
            if (newIndex == null || newIndex === -1) {
              newIndex = oldIndex;
              newDraggableIndex = oldDraggableIndex;
            }

            _dispatchEvent({
              sortable: this,
              name: 'end',
              toEl: parentEl,
              originalEvent: evt
            }); // Save sorting


            this.save();
          }
        }
      }

      this._nulling();
    },
    _nulling: function _nulling() {
      pluginEvent('nulling', this);
      rootEl = dragEl = parentEl = ghostEl = nextEl = cloneEl = lastDownEl = cloneHidden = tapEvt = touchEvt = moved = newIndex = newDraggableIndex = oldIndex = oldDraggableIndex = lastTarget = lastDirection = putSortable = activeGroup = Sortable.dragged = Sortable.ghost = Sortable.clone = Sortable.active = null;
      savedInputChecked.forEach(function (el) {
        el.checked = true;
      });
      savedInputChecked.length = lastDx = lastDy = 0;
    },
    handleEvent: function handleEvent(
    /**Event*/
    evt) {
      switch (evt.type) {
        case 'drop':
        case 'dragend':
          this._onDrop(evt);

          break;

        case 'dragenter':
        case 'dragover':
          if (dragEl) {
            this._onDragOver(evt);

            _globalDragOver(evt);
          }

          break;

        case 'selectstart':
          evt.preventDefault();
          break;
      }
    },

    /**
     * Serializes the item into an array of string.
     * @returns {String[]}
     */
    toArray: function toArray() {
      var order = [],
          el,
          children = this.el.children,
          i = 0,
          n = children.length,
          options = this.options;

      for (; i < n; i++) {
        el = children[i];

        if (closest(el, options.draggable, this.el, false)) {
          order.push(el.getAttribute(options.dataIdAttr) || _generateId(el));
        }
      }

      return order;
    },

    /**
     * Sorts the elements according to the array.
     * @param  {String[]}  order  order of the items
     */
    sort: function sort(order, useAnimation) {
      var items = {},
          rootEl = this.el;
      this.toArray().forEach(function (id, i) {
        var el = rootEl.children[i];

        if (closest(el, this.options.draggable, rootEl, false)) {
          items[id] = el;
        }
      }, this);
      useAnimation && this.captureAnimationState();
      order.forEach(function (id) {
        if (items[id]) {
          rootEl.removeChild(items[id]);
          rootEl.appendChild(items[id]);
        }
      });
      useAnimation && this.animateAll();
    },

    /**
     * Save the current sorting
     */
    save: function save() {
      var store = this.options.store;
      store && store.set && store.set(this);
    },

    /**
     * For each element in the set, get the first element that matches the selector by testing the element itself and traversing up through its ancestors in the DOM tree.
     * @param   {HTMLElement}  el
     * @param   {String}       [selector]  default: `options.draggable`
     * @returns {HTMLElement|null}
     */
    closest: function closest$1(el, selector) {
      return closest(el, selector || this.options.draggable, this.el, false);
    },

    /**
     * Set/get option
     * @param   {string} name
     * @param   {*}      [value]
     * @returns {*}
     */
    option: function option(name, value) {
      var options = this.options;

      if (value === void 0) {
        return options[name];
      } else {
        var modifiedValue = PluginManager.modifyOption(this, name, value);

        if (typeof modifiedValue !== 'undefined') {
          options[name] = modifiedValue;
        } else {
          options[name] = value;
        }

        if (name === 'group') {
          _prepareGroup(options);
        }
      }
    },

    /**
     * Destroy
     */
    destroy: function destroy() {
      pluginEvent('destroy', this);
      var el = this.el;
      el[expando] = null;
      off(el, 'mousedown', this._onTapStart);
      off(el, 'touchstart', this._onTapStart);
      off(el, 'pointerdown', this._onTapStart);

      if (this.nativeDraggable) {
        off(el, 'dragover', this);
        off(el, 'dragenter', this);
      } // Remove draggable attributes


      Array.prototype.forEach.call(el.querySelectorAll('[draggable]'), function (el) {
        el.removeAttribute('draggable');
      });

      this._onDrop();

      this._disableDelayedDragEvents();

      sortables.splice(sortables.indexOf(this.el), 1);
      this.el = el = null;
    },
    _hideClone: function _hideClone() {
      if (!cloneHidden) {
        pluginEvent('hideClone', this);
        if (Sortable.eventCanceled) return;
        css(cloneEl, 'display', 'none');

        if (this.options.removeCloneOnHide && cloneEl.parentNode) {
          cloneEl.parentNode.removeChild(cloneEl);
        }

        cloneHidden = true;
      }
    },
    _showClone: function _showClone(putSortable) {
      if (putSortable.lastPutMode !== 'clone') {
        this._hideClone();

        return;
      }

      if (cloneHidden) {
        pluginEvent('showClone', this);
        if (Sortable.eventCanceled) return; // show clone at dragEl or original position

        if (dragEl.parentNode == rootEl && !this.options.group.revertClone) {
          rootEl.insertBefore(cloneEl, dragEl);
        } else if (nextEl) {
          rootEl.insertBefore(cloneEl, nextEl);
        } else {
          rootEl.appendChild(cloneEl);
        }

        if (this.options.group.revertClone) {
          this.animate(dragEl, cloneEl);
        }

        css(cloneEl, 'display', '');
        cloneHidden = false;
      }
    }
  };

  function _globalDragOver(
  /**Event*/
  evt) {
    if (evt.dataTransfer) {
      evt.dataTransfer.dropEffect = 'move';
    }

    evt.cancelable && evt.preventDefault();
  }

  function _onMove(fromEl, toEl, dragEl, dragRect, targetEl, targetRect, originalEvent, willInsertAfter) {
    var evt,
        sortable = fromEl[expando],
        onMoveFn = sortable.options.onMove,
        retVal; // Support for new CustomEvent feature

    if (window.CustomEvent && !IE11OrLess && !Edge) {
      evt = new CustomEvent('move', {
        bubbles: true,
        cancelable: true
      });
    } else {
      evt = document.createEvent('Event');
      evt.initEvent('move', true, true);
    }

    evt.to = toEl;
    evt.from = fromEl;
    evt.dragged = dragEl;
    evt.draggedRect = dragRect;
    evt.related = targetEl || toEl;
    evt.relatedRect = targetRect || getRect(toEl);
    evt.willInsertAfter = willInsertAfter;
    evt.originalEvent = originalEvent;
    fromEl.dispatchEvent(evt);

    if (onMoveFn) {
      retVal = onMoveFn.call(sortable, evt, originalEvent);
    }

    return retVal;
  }

  function _disableDraggable(el) {
    el.draggable = false;
  }

  function _unsilent() {
    _silent = false;
  }

  function _ghostIsLast(evt, vertical, sortable) {
    var rect = getRect(lastChild(sortable.el, sortable.options.draggable));
    var spacer = 10;
    return vertical ? evt.clientX > rect.right + spacer || evt.clientX <= rect.right && evt.clientY > rect.bottom && evt.clientX >= rect.left : evt.clientX > rect.right && evt.clientY > rect.top || evt.clientX <= rect.right && evt.clientY > rect.bottom + spacer;
  }

  function _getSwapDirection(evt, target, targetRect, vertical, swapThreshold, invertedSwapThreshold, invertSwap, isLastTarget) {
    var mouseOnAxis = vertical ? evt.clientY : evt.clientX,
        targetLength = vertical ? targetRect.height : targetRect.width,
        targetS1 = vertical ? targetRect.top : targetRect.left,
        targetS2 = vertical ? targetRect.bottom : targetRect.right,
        invert = false;

    if (!invertSwap) {
      // Never invert or create dragEl shadow when target movemenet causes mouse to move past the end of regular swapThreshold
      if (isLastTarget && targetMoveDistance < targetLength * swapThreshold) {
        // multiplied only by swapThreshold because mouse will already be inside target by (1 - threshold) * targetLength / 2
        // check if past first invert threshold on side opposite of lastDirection
        if (!pastFirstInvertThresh && (lastDirection === 1 ? mouseOnAxis > targetS1 + targetLength * invertedSwapThreshold / 2 : mouseOnAxis < targetS2 - targetLength * invertedSwapThreshold / 2)) {
          // past first invert threshold, do not restrict inverted threshold to dragEl shadow
          pastFirstInvertThresh = true;
        }

        if (!pastFirstInvertThresh) {
          // dragEl shadow (target move distance shadow)
          if (lastDirection === 1 ? mouseOnAxis < targetS1 + targetMoveDistance // over dragEl shadow
          : mouseOnAxis > targetS2 - targetMoveDistance) {
            return -lastDirection;
          }
        } else {
          invert = true;
        }
      } else {
        // Regular
        if (mouseOnAxis > targetS1 + targetLength * (1 - swapThreshold) / 2 && mouseOnAxis < targetS2 - targetLength * (1 - swapThreshold) / 2) {
          return _getInsertDirection(target);
        }
      }
    }

    invert = invert || invertSwap;

    if (invert) {
      // Invert of regular
      if (mouseOnAxis < targetS1 + targetLength * invertedSwapThreshold / 2 || mouseOnAxis > targetS2 - targetLength * invertedSwapThreshold / 2) {
        return mouseOnAxis > targetS1 + targetLength / 2 ? 1 : -1;
      }
    }

    return 0;
  }
  /**
   * Gets the direction dragEl must be swapped relative to target in order to make it
   * seem that dragEl has been "inserted" into that element's position
   * @param  {HTMLElement} target       The target whose position dragEl is being inserted at
   * @return {Number}                   Direction dragEl must be swapped
   */


  function _getInsertDirection(target) {
    if (index(dragEl) < index(target)) {
      return 1;
    } else {
      return -1;
    }
  }
  /**
   * Generate id
   * @param   {HTMLElement} el
   * @returns {String}
   * @private
   */


  function _generateId(el) {
    var str = el.tagName + el.className + el.src + el.href + el.textContent,
        i = str.length,
        sum = 0;

    while (i--) {
      sum += str.charCodeAt(i);
    }

    return sum.toString(36);
  }

  function _saveInputCheckedState(root) {
    savedInputChecked.length = 0;
    var inputs = root.getElementsByTagName('input');
    var idx = inputs.length;

    while (idx--) {
      var el = inputs[idx];
      el.checked && savedInputChecked.push(el);
    }
  }

  function _nextTick(fn) {
    return setTimeout(fn, 0);
  }

  function _cancelNextTick(id) {
    return clearTimeout(id);
  } // Fixed #973:


  if (documentExists) {
    on(document, 'touchmove', function (evt) {
      if ((Sortable.active || awaitingDragStarted) && evt.cancelable) {
        evt.preventDefault();
      }
    });
  } // Export utils


  Sortable.utils = {
    on: on,
    off: off,
    css: css,
    find: find,
    is: function is(el, selector) {
      return !!closest(el, selector, el, false);
    },
    extend: extend,
    throttle: throttle,
    closest: closest,
    toggleClass: toggleClass,
    clone: clone,
    index: index,
    nextTick: _nextTick,
    cancelNextTick: _cancelNextTick,
    detectDirection: _detectDirection,
    getChild: getChild
  };
  /**
   * Get the Sortable instance of an element
   * @param  {HTMLElement} element The element
   * @return {Sortable|undefined}         The instance of Sortable
   */

  Sortable.get = function (element) {
    return element[expando];
  };
  /**
   * Mount a plugin to Sortable
   * @param  {...SortablePlugin|SortablePlugin[]} plugins       Plugins being mounted
   */


  Sortable.mount = function () {
    for (var _len = arguments.length, plugins = new Array(_len), _key = 0; _key < _len; _key++) {
      plugins[_key] = arguments[_key];
    }

    if (plugins[0].constructor === Array) plugins = plugins[0];
    plugins.forEach(function (plugin) {
      if (!plugin.prototype || !plugin.prototype.constructor) {
        throw "Sortable: Mounted plugin must be a constructor function, not ".concat({}.toString.call(plugin));
      }

      if (plugin.utils) Sortable.utils = _objectSpread({}, Sortable.utils, plugin.utils);
      PluginManager.mount(plugin);
    });
  };
  /**
   * Create sortable instance
   * @param {HTMLElement}  el
   * @param {Object}      [options]
   */


  Sortable.create = function (el, options) {
    return new Sortable(el, options);
  }; // Export


  Sortable.version = version;

  var autoScrolls = [],
      scrollEl,
      scrollRootEl,
      scrolling = false,
      lastAutoScrollX,
      lastAutoScrollY,
      touchEvt$1,
      pointerElemChangedInterval;

  function AutoScrollPlugin() {
    function AutoScroll() {
      this.defaults = {
        scroll: true,
        scrollSensitivity: 30,
        scrollSpeed: 10,
        bubbleScroll: true
      }; // Bind all private methods

      for (var fn in this) {
        if (fn.charAt(0) === '_' && typeof this[fn] === 'function') {
          this[fn] = this[fn].bind(this);
        }
      }
    }

    AutoScroll.prototype = {
      dragStarted: function dragStarted(_ref) {
        var originalEvent = _ref.originalEvent;

        if (this.sortable.nativeDraggable) {
          on(document, 'dragover', this._handleAutoScroll);
        } else {
          if (this.options.supportPointer) {
            on(document, 'pointermove', this._handleFallbackAutoScroll);
          } else if (originalEvent.touches) {
            on(document, 'touchmove', this._handleFallbackAutoScroll);
          } else {
            on(document, 'mousemove', this._handleFallbackAutoScroll);
          }
        }
      },
      dragOverCompleted: function dragOverCompleted(_ref2) {
        var originalEvent = _ref2.originalEvent;

        // For when bubbling is canceled and using fallback (fallback 'touchmove' always reached)
        if (!this.options.dragOverBubble && !originalEvent.rootEl) {
          this._handleAutoScroll(originalEvent);
        }
      },
      drop: function drop() {
        if (this.sortable.nativeDraggable) {
          off(document, 'dragover', this._handleAutoScroll);
        } else {
          off(document, 'pointermove', this._handleFallbackAutoScroll);
          off(document, 'touchmove', this._handleFallbackAutoScroll);
          off(document, 'mousemove', this._handleFallbackAutoScroll);
        }

        clearPointerElemChangedInterval();
        clearAutoScrolls();
        cancelThrottle();
      },
      nulling: function nulling() {
        touchEvt$1 = scrollRootEl = scrollEl = scrolling = pointerElemChangedInterval = lastAutoScrollX = lastAutoScrollY = null;
        autoScrolls.length = 0;
      },
      _handleFallbackAutoScroll: function _handleFallbackAutoScroll(evt) {
        this._handleAutoScroll(evt, true);
      },
      _handleAutoScroll: function _handleAutoScroll(evt, fallback) {
        var _this = this;

        var x = (evt.touches ? evt.touches[0] : evt).clientX,
            y = (evt.touches ? evt.touches[0] : evt).clientY,
            elem = document.elementFromPoint(x, y);
        touchEvt$1 = evt; // IE does not seem to have native autoscroll,
        // Edge's autoscroll seems too conditional,
        // MACOS Safari does not have autoscroll,
        // Firefox and Chrome are good

        if (fallback || Edge || IE11OrLess || Safari) {
          autoScroll(evt, this.options, elem, fallback); // Listener for pointer element change

          var ogElemScroller = getParentAutoScrollElement(elem, true);

          if (scrolling && (!pointerElemChangedInterval || x !== lastAutoScrollX || y !== lastAutoScrollY)) {
            pointerElemChangedInterval && clearPointerElemChangedInterval(); // Detect for pointer elem change, emulating native DnD behaviour

            pointerElemChangedInterval = setInterval(function () {
              var newElem = getParentAutoScrollElement(document.elementFromPoint(x, y), true);

              if (newElem !== ogElemScroller) {
                ogElemScroller = newElem;
                clearAutoScrolls();
              }

              autoScroll(evt, _this.options, newElem, fallback);
            }, 10);
            lastAutoScrollX = x;
            lastAutoScrollY = y;
          }
        } else {
          // if DnD is enabled (and browser has good autoscrolling), first autoscroll will already scroll, so get parent autoscroll of first autoscroll
          if (!this.options.bubbleScroll || getParentAutoScrollElement(elem, true) === getWindowScrollingElement()) {
            clearAutoScrolls();
            return;
          }

          autoScroll(evt, this.options, getParentAutoScrollElement(elem, false), false);
        }
      }
    };
    return _extends(AutoScroll, {
      pluginName: 'scroll',
      initializeByDefault: true
    });
  }

  function clearAutoScrolls() {
    autoScrolls.forEach(function (autoScroll) {
      clearInterval(autoScroll.pid);
    });
    autoScrolls = [];
  }

  function clearPointerElemChangedInterval() {
    clearInterval(pointerElemChangedInterval);
  }

  var autoScroll = throttle(function (evt, options, rootEl, isFallback) {
    // Bug: https://bugzilla.mozilla.org/show_bug.cgi?id=505521
    if (!options.scroll) return;
    var x = (evt.touches ? evt.touches[0] : evt).clientX,
        y = (evt.touches ? evt.touches[0] : evt).clientY,
        sens = options.scrollSensitivity,
        speed = options.scrollSpeed,
        winScroller = getWindowScrollingElement();
    var scrollThisInstance = false,
        scrollCustomFn; // New scroll root, set scrollEl

    if (scrollRootEl !== rootEl) {
      scrollRootEl = rootEl;
      clearAutoScrolls();
      scrollEl = options.scroll;
      scrollCustomFn = options.scrollFn;

      if (scrollEl === true) {
        scrollEl = getParentAutoScrollElement(rootEl, true);
      }
    }

    var layersOut = 0;
    var currentParent = scrollEl;

    do {
      var el = currentParent,
          rect = getRect(el),
          top = rect.top,
          bottom = rect.bottom,
          left = rect.left,
          right = rect.right,
          width = rect.width,
          height = rect.height,
          canScrollX = void 0,
          canScrollY = void 0,
          scrollWidth = el.scrollWidth,
          scrollHeight = el.scrollHeight,
          elCSS = css(el),
          scrollPosX = el.scrollLeft,
          scrollPosY = el.scrollTop;

      if (el === winScroller) {
        canScrollX = width < scrollWidth && (elCSS.overflowX === 'auto' || elCSS.overflowX === 'scroll' || elCSS.overflowX === 'visible');
        canScrollY = height < scrollHeight && (elCSS.overflowY === 'auto' || elCSS.overflowY === 'scroll' || elCSS.overflowY === 'visible');
      } else {
        canScrollX = width < scrollWidth && (elCSS.overflowX === 'auto' || elCSS.overflowX === 'scroll');
        canScrollY = height < scrollHeight && (elCSS.overflowY === 'auto' || elCSS.overflowY === 'scroll');
      }

      var vx = canScrollX && (Math.abs(right - x) <= sens && scrollPosX + width < scrollWidth) - (Math.abs(left - x) <= sens && !!scrollPosX);
      var vy = canScrollY && (Math.abs(bottom - y) <= sens && scrollPosY + height < scrollHeight) - (Math.abs(top - y) <= sens && !!scrollPosY);

      if (!autoScrolls[layersOut]) {
        for (var i = 0; i <= layersOut; i++) {
          if (!autoScrolls[i]) {
            autoScrolls[i] = {};
          }
        }
      }

      if (autoScrolls[layersOut].vx != vx || autoScrolls[layersOut].vy != vy || autoScrolls[layersOut].el !== el) {
        autoScrolls[layersOut].el = el;
        autoScrolls[layersOut].vx = vx;
        autoScrolls[layersOut].vy = vy;
        clearInterval(autoScrolls[layersOut].pid);

        if (vx != 0 || vy != 0) {
          scrollThisInstance = true;
          /* jshint loopfunc:true */

          autoScrolls[layersOut].pid = setInterval(function () {
            // emulate drag over during autoscroll (fallback), emulating native DnD behaviour
            if (isFallback && this.layer === 0) {
              Sortable.active._onTouchMove(touchEvt$1); // To move ghost if it is positioned absolutely

            }

            var scrollOffsetY = autoScrolls[this.layer].vy ? autoScrolls[this.layer].vy * speed : 0;
            var scrollOffsetX = autoScrolls[this.layer].vx ? autoScrolls[this.layer].vx * speed : 0;

            if (typeof scrollCustomFn === 'function') {
              if (scrollCustomFn.call(Sortable.dragged.parentNode[expando], scrollOffsetX, scrollOffsetY, evt, touchEvt$1, autoScrolls[this.layer].el) !== 'continue') {
                return;
              }
            }

            scrollBy(autoScrolls[this.layer].el, scrollOffsetX, scrollOffsetY);
          }.bind({
            layer: layersOut
          }), 24);
        }
      }

      layersOut++;
    } while (options.bubbleScroll && currentParent !== winScroller && (currentParent = getParentAutoScrollElement(currentParent, false)));

    scrolling = scrollThisInstance; // in case another function catches scrolling as false in between when it is not
  }, 30);

  var drop = function drop(_ref) {
    var originalEvent = _ref.originalEvent,
        putSortable = _ref.putSortable,
        dragEl = _ref.dragEl,
        activeSortable = _ref.activeSortable,
        dispatchSortableEvent = _ref.dispatchSortableEvent,
        hideGhostForTarget = _ref.hideGhostForTarget,
        unhideGhostForTarget = _ref.unhideGhostForTarget;
    if (!originalEvent) return;
    var toSortable = putSortable || activeSortable;
    hideGhostForTarget();
    var touch = originalEvent.changedTouches && originalEvent.changedTouches.length ? originalEvent.changedTouches[0] : originalEvent;
    var target = document.elementFromPoint(touch.clientX, touch.clientY);
    unhideGhostForTarget();

    if (toSortable && !toSortable.el.contains(target)) {
      dispatchSortableEvent('spill');
      this.onSpill({
        dragEl: dragEl,
        putSortable: putSortable
      });
    }
  };

  function Revert() {}

  Revert.prototype = {
    startIndex: null,
    dragStart: function dragStart(_ref2) {
      var oldDraggableIndex = _ref2.oldDraggableIndex;
      this.startIndex = oldDraggableIndex;
    },
    onSpill: function onSpill(_ref3) {
      var dragEl = _ref3.dragEl,
          putSortable = _ref3.putSortable;
      this.sortable.captureAnimationState();

      if (putSortable) {
        putSortable.captureAnimationState();
      }

      var nextSibling = getChild(this.sortable.el, this.startIndex, this.options);

      if (nextSibling) {
        this.sortable.el.insertBefore(dragEl, nextSibling);
      } else {
        this.sortable.el.appendChild(dragEl);
      }

      this.sortable.animateAll();

      if (putSortable) {
        putSortable.animateAll();
      }
    },
    drop: drop
  };

  _extends(Revert, {
    pluginName: 'revertOnSpill'
  });

  function Remove() {}

  Remove.prototype = {
    onSpill: function onSpill(_ref4) {
      var dragEl = _ref4.dragEl,
          putSortable = _ref4.putSortable;
      var parentSortable = putSortable || this.sortable;
      parentSortable.captureAnimationState();
      dragEl.parentNode && dragEl.parentNode.removeChild(dragEl);
      parentSortable.animateAll();
    },
    drop: drop
  };

  _extends(Remove, {
    pluginName: 'removeOnSpill'
  });

  var lastSwapEl;

  function SwapPlugin() {
    function Swap() {
      this.defaults = {
        swapClass: 'sortable-swap-highlight'
      };
    }

    Swap.prototype = {
      dragStart: function dragStart(_ref) {
        var dragEl = _ref.dragEl;
        lastSwapEl = dragEl;
      },
      dragOverValid: function dragOverValid(_ref2) {
        var completed = _ref2.completed,
            target = _ref2.target,
            onMove = _ref2.onMove,
            activeSortable = _ref2.activeSortable,
            changed = _ref2.changed,
            cancel = _ref2.cancel;
        if (!activeSortable.options.swap) return;
        var el = this.sortable.el,
            options = this.options;

        if (target && target !== el) {
          var prevSwapEl = lastSwapEl;

          if (onMove(target) !== false) {
            toggleClass(target, options.swapClass, true);
            lastSwapEl = target;
          } else {
            lastSwapEl = null;
          }

          if (prevSwapEl && prevSwapEl !== lastSwapEl) {
            toggleClass(prevSwapEl, options.swapClass, false);
          }
        }

        changed();
        completed(true);
        cancel();
      },
      drop: function drop(_ref3) {
        var activeSortable = _ref3.activeSortable,
            putSortable = _ref3.putSortable,
            dragEl = _ref3.dragEl;
        var toSortable = putSortable || this.sortable;
        var options = this.options;
        lastSwapEl && toggleClass(lastSwapEl, options.swapClass, false);

        if (lastSwapEl && (options.swap || putSortable && putSortable.options.swap)) {
          if (dragEl !== lastSwapEl) {
            toSortable.captureAnimationState();
            if (toSortable !== activeSortable) activeSortable.captureAnimationState();
            swapNodes(dragEl, lastSwapEl);
            toSortable.animateAll();
            if (toSortable !== activeSortable) activeSortable.animateAll();
          }
        }
      },
      nulling: function nulling() {
        lastSwapEl = null;
      }
    };
    return _extends(Swap, {
      pluginName: 'swap',
      eventProperties: function eventProperties() {
        return {
          swapItem: lastSwapEl
        };
      }
    });
  }

  function swapNodes(n1, n2) {
    var p1 = n1.parentNode,
        p2 = n2.parentNode,
        i1,
        i2;
    if (!p1 || !p2 || p1.isEqualNode(n2) || p2.isEqualNode(n1)) return;
    i1 = index(n1);
    i2 = index(n2);

    if (p1.isEqualNode(p2) && i1 < i2) {
      i2++;
    }

    p1.insertBefore(n2, p1.children[i1]);
    p2.insertBefore(n1, p2.children[i2]);
  }

  var multiDragElements = [],
      multiDragClones = [],
      lastMultiDragSelect,
      // for selection with modifier key down (SHIFT)
  multiDragSortable,
      initialFolding = false,
      // Initial multi-drag fold when drag started
  folding = false,
      // Folding any other time
  dragStarted = false,
      dragEl$1,
      clonesFromRect,
      clonesHidden;

  function MultiDragPlugin() {
    function MultiDrag(sortable) {
      // Bind all private methods
      for (var fn in this) {
        if (fn.charAt(0) === '_' && typeof this[fn] === 'function') {
          this[fn] = this[fn].bind(this);
        }
      }

      if (sortable.options.supportPointer) {
        on(document, 'pointerup', this._deselectMultiDrag);
      } else {
        on(document, 'mouseup', this._deselectMultiDrag);
        on(document, 'touchend', this._deselectMultiDrag);
      }

      on(document, 'keydown', this._checkKeyDown);
      on(document, 'keyup', this._checkKeyUp);
      this.defaults = {
        selectedClass: 'sortable-selected',
        multiDragKey: null,
        setData: function setData(dataTransfer, dragEl) {
          var data = '';

          if (multiDragElements.length && multiDragSortable === sortable) {
            multiDragElements.forEach(function (multiDragElement, i) {
              data += (!i ? '' : ', ') + multiDragElement.textContent;
            });
          } else {
            data = dragEl.textContent;
          }

          dataTransfer.setData('Text', data);
        }
      };
    }

    MultiDrag.prototype = {
      multiDragKeyDown: false,
      isMultiDrag: false,
      delayStartGlobal: function delayStartGlobal(_ref) {
        var dragged = _ref.dragEl;
        dragEl$1 = dragged;
      },
      delayEnded: function delayEnded() {
        this.isMultiDrag = ~multiDragElements.indexOf(dragEl$1);
      },
      setupClone: function setupClone(_ref2) {
        var sortable = _ref2.sortable,
            cancel = _ref2.cancel;
        if (!this.isMultiDrag) return;

        for (var i = 0; i < multiDragElements.length; i++) {
          multiDragClones.push(clone(multiDragElements[i]));
          multiDragClones[i].sortableIndex = multiDragElements[i].sortableIndex;
          multiDragClones[i].draggable = false;
          multiDragClones[i].style['will-change'] = '';
          toggleClass(multiDragClones[i], this.options.selectedClass, false);
          multiDragElements[i] === dragEl$1 && toggleClass(multiDragClones[i], this.options.chosenClass, false);
        }

        sortable._hideClone();

        cancel();
      },
      clone: function clone(_ref3) {
        var sortable = _ref3.sortable,
            rootEl = _ref3.rootEl,
            dispatchSortableEvent = _ref3.dispatchSortableEvent,
            cancel = _ref3.cancel;
        if (!this.isMultiDrag) return;

        if (!this.options.removeCloneOnHide) {
          if (multiDragElements.length && multiDragSortable === sortable) {
            insertMultiDragClones(true, rootEl);
            dispatchSortableEvent('clone');
            cancel();
          }
        }
      },
      showClone: function showClone(_ref4) {
        var cloneNowShown = _ref4.cloneNowShown,
            rootEl = _ref4.rootEl,
            cancel = _ref4.cancel;
        if (!this.isMultiDrag) return;
        insertMultiDragClones(false, rootEl);
        multiDragClones.forEach(function (clone) {
          css(clone, 'display', '');
        });
        cloneNowShown();
        clonesHidden = false;
        cancel();
      },
      hideClone: function hideClone(_ref5) {
        var _this = this;

        var sortable = _ref5.sortable,
            cloneNowHidden = _ref5.cloneNowHidden,
            cancel = _ref5.cancel;
        if (!this.isMultiDrag) return;
        multiDragClones.forEach(function (clone) {
          css(clone, 'display', 'none');

          if (_this.options.removeCloneOnHide && clone.parentNode) {
            clone.parentNode.removeChild(clone);
          }
        });
        cloneNowHidden();
        clonesHidden = true;
        cancel();
      },
      dragStartGlobal: function dragStartGlobal(_ref6) {
        var sortable = _ref6.sortable;

        if (!this.isMultiDrag && multiDragSortable) {
          multiDragSortable.multiDrag._deselectMultiDrag();
        }

        multiDragElements.forEach(function (multiDragElement) {
          multiDragElement.sortableIndex = index(multiDragElement);
        }); // Sort multi-drag elements

        multiDragElements = multiDragElements.sort(function (a, b) {
          return a.sortableIndex - b.sortableIndex;
        });
        dragStarted = true;
      },
      dragStarted: function dragStarted(_ref7) {
        var _this2 = this;

        var sortable = _ref7.sortable;
        if (!this.isMultiDrag) return;

        if (this.options.sort) {
          // Capture rects,
          // hide multi drag elements (by positioning them absolute),
          // set multi drag elements rects to dragRect,
          // show multi drag elements,
          // animate to rects,
          // unset rects & remove from DOM
          sortable.captureAnimationState();

          if (this.options.animation) {
            multiDragElements.forEach(function (multiDragElement) {
              if (multiDragElement === dragEl$1) return;
              css(multiDragElement, 'position', 'absolute');
            });
            var dragRect = getRect(dragEl$1, false, true, true);
            multiDragElements.forEach(function (multiDragElement) {
              if (multiDragElement === dragEl$1) return;
              setRect(multiDragElement, dragRect);
            });
            folding = true;
            initialFolding = true;
          }
        }

        sortable.animateAll(function () {
          folding = false;
          initialFolding = false;

          if (_this2.options.animation) {
            multiDragElements.forEach(function (multiDragElement) {
              unsetRect(multiDragElement);
            });
          } // Remove all auxiliary multidrag items from el, if sorting enabled


          if (_this2.options.sort) {
            removeMultiDragElements();
          }
        });
      },
      dragOver: function dragOver(_ref8) {
        var target = _ref8.target,
            completed = _ref8.completed,
            cancel = _ref8.cancel;

        if (folding && ~multiDragElements.indexOf(target)) {
          completed(false);
          cancel();
        }
      },
      revert: function revert(_ref9) {
        var fromSortable = _ref9.fromSortable,
            rootEl = _ref9.rootEl,
            sortable = _ref9.sortable,
            dragRect = _ref9.dragRect;

        if (multiDragElements.length > 1) {
          // Setup unfold animation
          multiDragElements.forEach(function (multiDragElement) {
            sortable.addAnimationState({
              target: multiDragElement,
              rect: folding ? getRect(multiDragElement) : dragRect
            });
            unsetRect(multiDragElement);
            multiDragElement.fromRect = dragRect;
            fromSortable.removeAnimationState(multiDragElement);
          });
          folding = false;
          insertMultiDragElements(!this.options.removeCloneOnHide, rootEl);
        }
      },
      dragOverCompleted: function dragOverCompleted(_ref10) {
        var sortable = _ref10.sortable,
            isOwner = _ref10.isOwner,
            insertion = _ref10.insertion,
            activeSortable = _ref10.activeSortable,
            parentEl = _ref10.parentEl,
            putSortable = _ref10.putSortable;
        var options = this.options;

        if (insertion) {
          // Clones must be hidden before folding animation to capture dragRectAbsolute properly
          if (isOwner) {
            activeSortable._hideClone();
          }

          initialFolding = false; // If leaving sort:false root, or already folding - Fold to new location

          if (options.animation && multiDragElements.length > 1 && (folding || !isOwner && !activeSortable.options.sort && !putSortable)) {
            // Fold: Set all multi drag elements's rects to dragEl's rect when multi-drag elements are invisible
            var dragRectAbsolute = getRect(dragEl$1, false, true, true);
            multiDragElements.forEach(function (multiDragElement) {
              if (multiDragElement === dragEl$1) return;
              setRect(multiDragElement, dragRectAbsolute); // Move element(s) to end of parentEl so that it does not interfere with multi-drag clones insertion if they are inserted
              // while folding, and so that we can capture them again because old sortable will no longer be fromSortable

              parentEl.appendChild(multiDragElement);
            });
            folding = true;
          } // Clones must be shown (and check to remove multi drags) after folding when interfering multiDragElements are moved out


          if (!isOwner) {
            // Only remove if not folding (folding will remove them anyways)
            if (!folding) {
              removeMultiDragElements();
            }

            if (multiDragElements.length > 1) {
              var clonesHiddenBefore = clonesHidden;

              activeSortable._showClone(sortable); // Unfold animation for clones if showing from hidden


              if (activeSortable.options.animation && !clonesHidden && clonesHiddenBefore) {
                multiDragClones.forEach(function (clone) {
                  activeSortable.addAnimationState({
                    target: clone,
                    rect: clonesFromRect
                  });
                  clone.fromRect = clonesFromRect;
                  clone.thisAnimationDuration = null;
                });
              }
            } else {
              activeSortable._showClone(sortable);
            }
          }
        }
      },
      dragOverAnimationCapture: function dragOverAnimationCapture(_ref11) {
        var dragRect = _ref11.dragRect,
            isOwner = _ref11.isOwner,
            activeSortable = _ref11.activeSortable;
        multiDragElements.forEach(function (multiDragElement) {
          multiDragElement.thisAnimationDuration = null;
        });

        if (activeSortable.options.animation && !isOwner && activeSortable.multiDrag.isMultiDrag) {
          clonesFromRect = _extends({}, dragRect);
          var dragMatrix = matrix(dragEl$1, true);
          clonesFromRect.top -= dragMatrix.f;
          clonesFromRect.left -= dragMatrix.e;
        }
      },
      dragOverAnimationComplete: function dragOverAnimationComplete() {
        if (folding) {
          folding = false;
          removeMultiDragElements();
        }
      },
      drop: function drop(_ref12) {
        var evt = _ref12.originalEvent,
            rootEl = _ref12.rootEl,
            parentEl = _ref12.parentEl,
            sortable = _ref12.sortable,
            dispatchSortableEvent = _ref12.dispatchSortableEvent,
            oldIndex = _ref12.oldIndex,
            putSortable = _ref12.putSortable;
        var toSortable = putSortable || this.sortable;
        if (!evt) return;
        var options = this.options,
            children = parentEl.children; // Multi-drag selection

        if (!dragStarted) {
          if (options.multiDragKey && !this.multiDragKeyDown) {
            this._deselectMultiDrag();
          }

          toggleClass(dragEl$1, options.selectedClass, !~multiDragElements.indexOf(dragEl$1));

          if (!~multiDragElements.indexOf(dragEl$1)) {
            multiDragElements.push(dragEl$1);
            dispatchEvent({
              sortable: sortable,
              rootEl: rootEl,
              name: 'select',
              targetEl: dragEl$1,
              originalEvt: evt
            }); // Modifier activated, select from last to dragEl

            if (evt.shiftKey && lastMultiDragSelect && sortable.el.contains(lastMultiDragSelect)) {
              var lastIndex = index(lastMultiDragSelect),
                  currentIndex = index(dragEl$1);

              if (~lastIndex && ~currentIndex && lastIndex !== currentIndex) {
                // Must include lastMultiDragSelect (select it), in case modified selection from no selection
                // (but previous selection existed)
                var n, i;

                if (currentIndex > lastIndex) {
                  i = lastIndex;
                  n = currentIndex;
                } else {
                  i = currentIndex;
                  n = lastIndex + 1;
                }

                for (; i < n; i++) {
                  if (~multiDragElements.indexOf(children[i])) continue;
                  toggleClass(children[i], options.selectedClass, true);
                  multiDragElements.push(children[i]);
                  dispatchEvent({
                    sortable: sortable,
                    rootEl: rootEl,
                    name: 'select',
                    targetEl: children[i],
                    originalEvt: evt
                  });
                }
              }
            } else {
              lastMultiDragSelect = dragEl$1;
            }

            multiDragSortable = toSortable;
          } else {
            multiDragElements.splice(multiDragElements.indexOf(dragEl$1), 1);
            lastMultiDragSelect = null;
            dispatchEvent({
              sortable: sortable,
              rootEl: rootEl,
              name: 'deselect',
              targetEl: dragEl$1,
              originalEvt: evt
            });
          }
        } // Multi-drag drop


        if (dragStarted && this.isMultiDrag) {
          // Do not "unfold" after around dragEl if reverted
          if ((parentEl[expando].options.sort || parentEl !== rootEl) && multiDragElements.length > 1) {
            var dragRect = getRect(dragEl$1),
                multiDragIndex = index(dragEl$1, ':not(.' + this.options.selectedClass + ')');
            if (!initialFolding && options.animation) dragEl$1.thisAnimationDuration = null;
            toSortable.captureAnimationState();

            if (!initialFolding) {
              if (options.animation) {
                dragEl$1.fromRect = dragRect;
                multiDragElements.forEach(function (multiDragElement) {
                  multiDragElement.thisAnimationDuration = null;

                  if (multiDragElement !== dragEl$1) {
                    var rect = folding ? getRect(multiDragElement) : dragRect;
                    multiDragElement.fromRect = rect; // Prepare unfold animation

                    toSortable.addAnimationState({
                      target: multiDragElement,
                      rect: rect
                    });
                  }
                });
              } // Multi drag elements are not necessarily removed from the DOM on drop, so to reinsert
              // properly they must all be removed


              removeMultiDragElements();
              multiDragElements.forEach(function (multiDragElement) {
                if (children[multiDragIndex]) {
                  parentEl.insertBefore(multiDragElement, children[multiDragIndex]);
                } else {
                  parentEl.appendChild(multiDragElement);
                }

                multiDragIndex++;
              }); // If initial folding is done, the elements may have changed position because they are now
              // unfolding around dragEl, even though dragEl may not have his index changed, so update event
              // must be fired here as Sortable will not.

              if (oldIndex === index(dragEl$1)) {
                var update = false;
                multiDragElements.forEach(function (multiDragElement) {
                  if (multiDragElement.sortableIndex !== index(multiDragElement)) {
                    update = true;
                    return;
                  }
                });

                if (update) {
                  dispatchSortableEvent('update');
                }
              }
            } // Must be done after capturing individual rects (scroll bar)


            multiDragElements.forEach(function (multiDragElement) {
              unsetRect(multiDragElement);
            });
            toSortable.animateAll();
          }

          multiDragSortable = toSortable;
        } // Remove clones if necessary


        if (rootEl === parentEl || putSortable && putSortable.lastPutMode !== 'clone') {
          multiDragClones.forEach(function (clone) {
            clone.parentNode && clone.parentNode.removeChild(clone);
          });
        }
      },
      nullingGlobal: function nullingGlobal() {
        this.isMultiDrag = dragStarted = false;
        multiDragClones.length = 0;
      },
      destroyGlobal: function destroyGlobal() {
        this._deselectMultiDrag();

        off(document, 'pointerup', this._deselectMultiDrag);
        off(document, 'mouseup', this._deselectMultiDrag);
        off(document, 'touchend', this._deselectMultiDrag);
        off(document, 'keydown', this._checkKeyDown);
        off(document, 'keyup', this._checkKeyUp);
      },
      _deselectMultiDrag: function _deselectMultiDrag(evt) {
        if (typeof dragStarted !== "undefined" && dragStarted) return; // Only deselect if selection is in this sortable

        if (multiDragSortable !== this.sortable) return; // Only deselect if target is not item in this sortable

        if (evt && closest(evt.target, this.options.draggable, this.sortable.el, false)) return; // Only deselect if left click

        if (evt && evt.button !== 0) return;

        while (multiDragElements.length) {
          var el = multiDragElements[0];
          toggleClass(el, this.options.selectedClass, false);
          multiDragElements.shift();
          dispatchEvent({
            sortable: this.sortable,
            rootEl: this.sortable.el,
            name: 'deselect',
            targetEl: el,
            originalEvt: evt
          });
        }
      },
      _checkKeyDown: function _checkKeyDown(evt) {
        if (evt.key === this.options.multiDragKey) {
          this.multiDragKeyDown = true;
        }
      },
      _checkKeyUp: function _checkKeyUp(evt) {
        if (evt.key === this.options.multiDragKey) {
          this.multiDragKeyDown = false;
        }
      }
    };
    return _extends(MultiDrag, {
      // Static methods & properties
      pluginName: 'multiDrag',
      utils: {
        /**
         * Selects the provided multi-drag item
         * @param  {HTMLElement} el    The element to be selected
         */
        select: function select(el) {
          var sortable = el.parentNode[expando];
          if (!sortable || !sortable.options.multiDrag || ~multiDragElements.indexOf(el)) return;

          if (multiDragSortable && multiDragSortable !== sortable) {
            multiDragSortable.multiDrag._deselectMultiDrag();

            multiDragSortable = sortable;
          }

          toggleClass(el, sortable.options.selectedClass, true);
          multiDragElements.push(el);
        },

        /**
         * Deselects the provided multi-drag item
         * @param  {HTMLElement} el    The element to be deselected
         */
        deselect: function deselect(el) {
          var sortable = el.parentNode[expando],
              index = multiDragElements.indexOf(el);
          if (!sortable || !sortable.options.multiDrag || !~index) return;
          toggleClass(el, sortable.options.selectedClass, false);
          multiDragElements.splice(index, 1);
        }
      },
      eventProperties: function eventProperties() {
        var _this3 = this;

        var oldIndicies = [],
            newIndicies = [];
        multiDragElements.forEach(function (multiDragElement) {
          oldIndicies.push({
            multiDragElement: multiDragElement,
            index: multiDragElement.sortableIndex
          }); // multiDragElements will already be sorted if folding

          var newIndex;

          if (folding && multiDragElement !== dragEl$1) {
            newIndex = -1;
          } else if (folding) {
            newIndex = index(multiDragElement, ':not(.' + _this3.options.selectedClass + ')');
          } else {
            newIndex = index(multiDragElement);
          }

          newIndicies.push({
            multiDragElement: multiDragElement,
            index: newIndex
          });
        });
        return {
          items: _toConsumableArray(multiDragElements),
          clones: [].concat(multiDragClones),
          oldIndicies: oldIndicies,
          newIndicies: newIndicies
        };
      },
      optionListeners: {
        multiDragKey: function multiDragKey(key) {
          key = key.toLowerCase();

          if (key === 'ctrl') {
            key = 'Control';
          } else if (key.length > 1) {
            key = key.charAt(0).toUpperCase() + key.substr(1);
          }

          return key;
        }
      }
    });
  }

  function insertMultiDragElements(clonesInserted, rootEl) {
    multiDragElements.forEach(function (multiDragElement, i) {
      var target = rootEl.children[multiDragElement.sortableIndex + (clonesInserted ? Number(i) : 0)];

      if (target) {
        rootEl.insertBefore(multiDragElement, target);
      } else {
        rootEl.appendChild(multiDragElement);
      }
    });
  }
  /**
   * Insert multi-drag clones
   * @param  {[Boolean]} elementsInserted  Whether the multi-drag elements are inserted
   * @param  {HTMLElement} rootEl
   */


  function insertMultiDragClones(elementsInserted, rootEl) {
    multiDragClones.forEach(function (clone, i) {
      var target = rootEl.children[clone.sortableIndex + (elementsInserted ? Number(i) : 0)];

      if (target) {
        rootEl.insertBefore(clone, target);
      } else {
        rootEl.appendChild(clone);
      }
    });
  }

  function removeMultiDragElements() {
    multiDragElements.forEach(function (multiDragElement) {
      if (multiDragElement === dragEl$1) return;
      multiDragElement.parentNode && multiDragElement.parentNode.removeChild(multiDragElement);
    });
  }

  Sortable.mount(new AutoScrollPlugin());
  Sortable.mount(Remove, Revert);

  Sortable.mount(new SwapPlugin());
  Sortable.mount(new MultiDragPlugin());

  return Sortable;

}));


==> ibc/ibc.js <==
//Inkscape Command Line Builder - Matthew Paul Cottam 2020

// This program is free software: you can redistribute it and/or modify
//     it under the terms of the GNU General Public License as published by
//     the Free Software Foundation, either version 3 of the License, or
//     (at your option) any later version.

//     This program is distributed in the hope that it will be useful,
//     but WITHOUT ANY WARRANTY; without even the implied warranty of
//     MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
//     GNU General Public License for more details.

//     You should have received a copy of the GNU General Public License
//     along with this program.  If not, see <https://www.gnu.org/licenses/>.


function autofitInput(input) {
    var textMeasureDiv = document.getElementById('textMeasureDiv');
    textMeasureDiv.style.fontSize = getComputedStyle(input).fontSize;
    textMeasureDiv.style.fontFamily = getComputedStyle(input).fontFamily;
    textMeasureDiv.innerHTML = input.value;
    var textWidth = window.getComputedStyle(textMeasureDiv).width;
    //console.log(textWidth);
    input.style.width = textWidth;
}

function makeDropdowns(array){

for (j=0;j<array.length;j++){
//console.log(array[j].name);
//console.log(j);
makeDropdown(array[j],array[j].name,0,'dropdowntitlediv')

}

}
//
function addBlock(blockData,targetElement) {

var parameterName = blockData.getAttribute('data-parametername');
var parameterType = blockData.getAttribute('data-parametertype');
var parameterTitle = blockData.getAttribute('data-parametertitle');
//set the parametervalue inputbox to be present by default.
var hasParameterValue = 'y';
//items is the name of the sortable list element
var targetElement = 'items';
//put some random into in the parametervalue inputbox for testing
//var defaultParameterValue = Math.floor(Math.random() * 1000) + 1;
defaultParameterValue = '';
//sent it all to block maker function
makeBlock(parameterName,hasParameterValue,defaultParameterValue,parameterTitle,parameterType,targetElement);

}



function buildInkscapeCommandLine(){
    //clear out previous command line 
    document.getElementById('preSpan').innerHTML ='';
    document.getElementById('switchSpan').innerHTML ='';
    document.getElementById('actionVerbSpan').innerHTML ='--actions="';

    var blockArray = document.getElementById('items').getElementsByTagName('li');

    for (i=0;i<blockArray.length;i++){
        // console.log('name ' + blockArray[i].getAttribute('data-parametername'));
        // console.log('value ' + blockArray[i].getAttribute('data-parametervalue'));
        var blockName = blockArray[i].getAttribute('data-parametername');

        if (blockName === '' || blockName === null){continue};

        var parameterValue = blockArray[i].getAttribute('data-parametervalue');
        var parameterType = blockArray[i].getAttribute('data-parametertype');
        //ignore parameter value if missing 
        var paramValueSpan = document.createElement('span');
        if (parameterValue != '' && parameterValue != null){
            //set colon and parameter span background colour
            switch (parameterType) {
                case 'option':
                    paramValueSpan.innerHTML = parameterValue;
                    break;
                case 'action':
                    paramValueSpan.innerHTML = ':' + parameterValue;
                    break;
                case 'verb':
                    paramValueSpan.innerHTML = ':' + parameterValue;
                    break;
                    case 'filter-extension':
                    paramValueSpan.innerHTML = ':' + parameterValue;
                    break;
                default:
                    break;
            }

            paramValueSpan.style.backgroundColor = 'Orange';
        }
        
//create span to contain text for inserted parameter
var paramSpan = document.createElement('span');
//Create ; divider
var semiColonSpan = document.createElement('span');
semiColonSpan.innerHTML = ';'
//semiColonSpan.style.backgroundColor = 'LightGrey';
var spaceSpan = document.createElement('span');
spaceSpan.innerHTML = ' ';
        //Section to colour code blocks based on parameterType
switch (parameterType) {
    case 'option':
        paramSpan.innerHTML = blockName
        paramSpan.style.backgroundColor = 'LightGreen';
        document.getElementById('switchSpan').appendChild(paramSpan); 
        document.getElementById('switchSpan').appendChild(paramValueSpan);
        document.getElementById('switchSpan').appendChild(spaceSpan);
        break;
    case 'action':
        paramSpan.innerHTML = blockName;
        paramSpan.style.backgroundColor = 'LightBlue';
        document.getElementById('actionVerbSpan').appendChild(paramSpan);
        document.getElementById('actionVerbSpan').appendChild(paramValueSpan);
        document.getElementById('actionVerbSpan').appendChild(semiColonSpan);
        break;
    case 'verb':
        paramSpan.innerHTML = blockName;
        paramSpan.style.backgroundColor = 'Pink';
        document.getElementById('actionVerbSpan').appendChild(paramSpan);
        document.getElementById('actionVerbSpan').appendChild(paramValueSpan);
        document.getElementById('actionVerbSpan').appendChild(semiColonSpan);
        break;
    case 'filter-extension':
        paramSpan.innerHTML = blockName;
        paramSpan.style.backgroundColor = 'Yellow';
        document.getElementById('actionVerbSpan').appendChild(paramSpan);
        document.getElementById('actionVerbSpan').appendChild(paramValueSpan);
        document.getElementById('actionVerbSpan').appendChild(semiColonSpan);
        break;
    default:
        paramSpan.innerHTML = blockName;
        document.getElementById('preSpan').appendChild(paramSpan);
        document.getElementById('preSpan').appendChild(paramValueSpan);
        break;
}

        
        
    }
    document.getElementById('actionVerbSpan').innerHTML = document.getElementById('actionVerbSpan').innerHTML +'"';
}

//function to make each block parameter ( parameterTitle is the tooltip )
function makeBlock(parameterName,hasParameterValue,defaultParameterValue,parameterTitle,parameterType,targetElement){
//make listitem to insert into sortable list
var blockListItem = document.createElement('li');
//make data tag in listitem for parameter name and value
if (parameterType === 'filter-extension'){blockListItem.setAttribute('title',parameterName);} //for browser based tooltip
else {blockListItem.setAttribute('title',parameterTitle);} //for browser based tooltip
blockListItem.setAttribute('data-parametername',parameterName);
blockListItem.setAttribute('data-parametervalue',defaultParameterValue);
blockListItem.setAttribute('data-parametertype',parameterType);

//make closing button on top right for each block
var closeButton = document.createElement('div');
closeButton.setAttribute('class','topRightCloseButtonDiv');
closeButton.innerHTML = 'x';
closeButton.style.borderRight = '1px solid black';
closeButton.style.borderBottom = '1px solid black';
closeButton.setAttribute('onclick','removeBlock(this)');
blockListItem.appendChild(closeButton);


//make div to go inside list item - here we will create our block data
var blockDiv = document.createElement('div');
blockDiv.setAttribute('class','blockDiv');

if (parameterType === 'filter-extension'){var parameterTextNode = document.createTextNode(parameterTitle)}
else{var parameterTextNode = document.createTextNode(parameterName);}
var parameterTextNodeSpan = document.createElement('span');
parameterTextNodeSpan.setAttribute('class','blockParameterName');

//Add text to Div
parameterTextNodeSpan.appendChild(parameterTextNode);
blockDiv.appendChild(parameterTextNodeSpan);

//make input for parameterValue
if (hasParameterValue === 'y'){
var parameterValueInput = document.createElement('input');
parameterValueInput.style.width = '15px';
//make event to update li data tag with parameter value
parameterValueInput.setAttribute('onchange','updateDataParameter(this)');
parameterValueInput.setAttribute('onkeyup','autofitInput(this)');
parameterValueInput.setAttribute('onclick','this.setSelectionRange(0, this.value.length)');
parameterValueInput.value = defaultParameterValue;
blockDiv.appendChild(parameterValueInput);
autofitInput(parameterValueInput);
}

blockListItem.appendChild(blockDiv);

document.getElementById(targetElement).appendChild(blockListItem);

//Section to colour code blocks based on parameterType
switch (parameterType) {
    case 'option':
        blockListItem.style.backgroundColor = 'LightGreen';
        var itemList = document.getElementById(targetElement);
        itemList.insertBefore(blockListItem, itemList.children[2]);
        break;
    case 'action':
        blockListItem.style.backgroundColor = 'LightBlue';
        document.getElementById(targetElement).appendChild(blockListItem);
        break;
    case 'verb':
        blockListItem.style.backgroundColor = 'Pink';
        document.getElementById(targetElement).appendChild(blockListItem);
        break;
    case 'filter-extension':
        blockListItem.style.backgroundColor = 'Yellow';
        document.getElementById(targetElement).appendChild(blockListItem);
        break;
    default:
        break;
}

//update inkscape command line
buildInkscapeCommandLine();
}



function updateDataParameter(input){

var dataParameterValue = input.value;
//console.log(dataParameterValue);
//Set data parameter value in li ( parents parent )
input.parentNode.parentNode.setAttribute('data-parametervalue',dataParameterValue);

}

function removeBlock(closeButton){

closeButton.parentNode.remove();
buildInkscapeCommandLine();

}

function copyInnerHTML(elementId) {
    window.getSelection().selectAllChildren(
        document.getElementById(elementId)
    );
    document.execCommand('Copy');
    window.getSelection().removeAllRanges();
}

==> ibc/inkscapeActions.js <==
var inkscapeActions = [["Action","Description","Type","Category"],["action-list","Print a list of actions and exit.","action","about"],["convert-dpi-method","Import DPI convert method.","action","convert"],["export-area","Export area.","action","export"],["export-area-drawing","Export drawing area.","action","export"],["export-area-page","Export page area.","action","export"],["export-area-snap","Export snap area to integer values.","action","export"],["export-background","Export background color.","action","export"],["export-background-opacity","Export background opacity.","action","export"],["export-do","Do export.","action","export"],["export-dpi","Export DPI.","action","export"],["export-filename","Export file name.","action","export"],["export-height","Export height.","action","export"],["export-id","Export id(s).","action","export"],["export-id-only","Export id(s) only.","action","export"],["export-ignore-filters","Export ignore filters.","action","export"],["export-latex","Export LaTeX.","action","export"],["export-margin","Export margin.","action","export"],["export-overwrite","Export over-write file.","action","export"],["export-pdf-version","Export PDF version.","action","export"],["export-plain-svg","Export as plain SVG.","action","export"],["export-ps-level","Export PostScript level.","action","export"],["export-text-to-path","Export convert text to paths.","action","export"],["export-type","Export file type.","action","export"],["export-use-hints","Export using saved hints.","action","export"],["export-width","Export width.","action","export"],["file-close","Close active document.","action","file"],["file-new","Open new document using template.","action","file"],["file-open","Open file.","action","file"],["inkscape-version","Print Inkscape version and exit.","action","info"],["no-convert-baseline","Import convert text baselines.","action","convert"],["object-set-attribute","Set or update an attribute on selected objects. Usage  object-set-attribute attribute name, attribute value;","action","object"],["object-set-property","Set or update a property on selected objects. Usage  object-set-property property name, property value;","action","object"],["object-to-path","Convert shapes to paths.","action","object"],["object-unlink-clones","Unlink clones and symbols.","action","object"],["open-page","Import page number.","action","import"],["query-all","Query 'x', 'y', 'width', and 'height'.","action","query"],["query-height","Query 'height' value(s) of object(s).","action","query"],["query-width","Query 'width' value(s) of object(s).","action","query"],["query-x","Query 'x' value(s) of selected objects.","action","query"],["query-y","Query 'y' value(s) of selected objects.","action","query"],["quit-inkscape","Immediately quit Inkscape.","action","file"],["select","Select by ID (Deprecated)","action","select"],["select-all","Select all. Options  'all' (every object including groups), 'layers', 'no-layers' (top level objects in layers), 'groups' (all groups including layers), 'no-groups' (all objects other than groups and layers, default).","action","select"],["select-by-class","Select by class","action","select"],["select-by-element","Select by SVG element (e.g. 'rect').","action","select"],["select-by-id","Select by ID","action","select"],["select-by-selector","Select by CSS selector","action","select"],["select-clear","Selection clear","action","select"],["select-invert","Invert selection. Options  'all', 'layers', 'no-layers', 'groups', 'no-groups' (default).","action","select"],["select-list","Print a list of objects in current selection.","action","select"],["system-data-directory","Print system data directory and exit.","action","info"],["transform-remove","Remove any transforms from selected objects.","action","transform"],["transform-rotate","Rotate selected objects by degrees.","action","transform"],["transform-scale","Scale selected objects by scale factor.","action","transform"],["transform-translate","Translate selected objects (dx,dy).","action","transform"],["unselect","Unselect by ID (Deprecated)","action","select"],["unselect-by-id","Unselect by ID","action","select"],["user-data-directory","Print user data directory and exit.","action","info"],["vacuum-defs","Remove unused definitions (gradients, etc.).","action","clean"],["verb","Execute verb(s).","action","misc"],["verb-list","Print a list of verbs and exit.","action","info"],["window-close","Close the active window.","action","file"],["window-open","Open a window for the active document. GUI only.","action","file"],[""]];

==> ibc/inkscapeFilters.js <==
var inkscapeFilters = [["Verb","Description","Type"],["org.inkscape.effect.bluredge","Inset/Outset Halo...","filter-extension"],["org.inkscape.effect.bluredge.noprefs","Inset/Outset Halo (No preferences)","filter-extension"],["org.inkscape.effect.grid","Draw a path which is a grid","filter-extension"],["org.inkscape.effect.grid.noprefs","Grid (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.adaptiveThreshold","Apply adaptive thresholding to selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.adaptiveThreshold.noprefs","Adaptive Threshold (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.addNoise","Add random noise to selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.addNoise.noprefs","Add Noise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.blur","Blur selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.blur.noprefs","Blur (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.channel","Extract specific channel from image","filter-extension"],["org.inkscape.effect.bitmap.channel.noprefs","Channel (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.charcoal","Apply charcoal stylisation to selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.charcoal.noprefs","Charcoal (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.colorize","Colourise selected bitmap(s) with specified colour, using given opacity","filter-extension"],["org.inkscape.effect.bitmap.colorize.noprefs","Colourise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.contrast","Increase or decrease contrast in bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.contrast.noprefs","Contrast (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.crop","Crop selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.crop.noprefs","Crop (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.cycleColormap","Cycle colourmap(s) of selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.cycleColormap.noprefs","Cycle Colourmap (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.edge","Highlight edges of selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.edge.noprefs","Edge (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.despeckle","Reduce speckle noise of selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.despeckle.noprefs","Despeckle (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.emboss","Emboss selected bitmap(s); highlight edges with 3D effect","filter-extension"],["org.inkscape.effect.bitmap.emboss.noprefs","Emboss (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.enhance","Enhance selected bitmap(s); minimise noise","filter-extension"],["org.inkscape.effect.bitmap.enhance.noprefs","Enhance (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.equalize","Equalise selected bitmap(s); histogram equalisation","filter-extension"],["org.inkscape.effect.bitmap.equalize.noprefs","Equalise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.gaussianBlur","Gaussian blur selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.gaussianBlur.noprefs","Gaussian Blur (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.implode","Implode selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.implode.noprefs","Implode (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.level","Level selected bitmap(s) by scaling values falling between the given ranges to the full colour range","filter-extension"],["org.inkscape.effect.bitmap.level.noprefs","Level (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.levelChannel","Level the specified channel of selected bitmap(s) by scaling values falling between the given ranges to the full colour range","filter-extension"],["org.inkscape.effect.bitmap.levelChannel.noprefs","Level (with Channel) (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.medianFilter","Replace each pixel component with the median colour in a circular neighbourhood","filter-extension"],["org.inkscape.effect.bitmap.medianFilter.noprefs","Median (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.modulate","Adjust the amount of hue, saturation, and brightness in selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.modulate.noprefs","HSB Adjust (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.negate","Negate (take inverse) selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.negate.noprefs","Negate (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.normalize","Normalise selected bitmap(s), expanding colour range to the full possible range of colour","filter-extension"],["org.inkscape.effect.bitmap.normalize.noprefs","Normalise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.oilPaint","Stylise selected bitmap(s) so that they appear to be painted with oils","filter-extension"],["org.inkscape.effect.bitmap.oilPaint.noprefs","Oil Paint (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.opacity","Modify opacity channel(s) of selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.opacity.noprefs","Opacity (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.raise","Alter lightness the edges of selected bitmap(s) to create a raised appearance","filter-extension"],["org.inkscape.effect.bitmap.raise.noprefs","Raise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.reduceNoise","Reduce noise in selected bitmap(s) using a noise peak elimination filter","filter-extension"],["org.inkscape.effect.bitmap.reduceNoise.noprefs","Reduce Noise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.sample","Alter the resolution of selected image by resizing it to the given pixel size","filter-extension"],["org.inkscape.effect.bitmap.sample.noprefs","Resample (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.shade","Shade selected bitmap(s) simulating distant light source","filter-extension"],["org.inkscape.effect.bitmap.shade.noprefs","Shade (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.sharpen","Sharpen selected bitmap(s)","filter-extension"],["org.inkscape.effect.bitmap.sharpen.noprefs","Sharpen (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.solarize","Solarise selected bitmap(s), like overexposing photographic film","filter-extension"],["org.inkscape.effect.bitmap.solarize.noprefs","Solarise (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.spread","Randomly scatter pixels in selected bitmap(s), within the given radius of the original position","filter-extension"],["org.inkscape.effect.bitmap.spread.noprefs","Dither (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.swirl","Swirl selected bitmap(s) around centre point","filter-extension"],["org.inkscape.effect.bitmap.swirl.noprefs","Swirl (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.unsharpmask","Sharpen selected bitmap(s) using unsharp mask algorithms","filter-extension"],["org.inkscape.effect.bitmap.unsharpmask.noprefs","Unsharp Mask (No preferences)","filter-extension"],["org.inkscape.effect.bitmap.wave","Alter selected bitmap(s) along sine wave","filter-extension"],["org.inkscape.effect.bitmap.wave.noprefs","Wave (No preferences)","filter-extension"],["org.inkscape.effect.filter.DiffuseLight","Basic diffuse bevel to use for building textures","filter-extension"],["org.inkscape.effect.filter.DiffuseLight.noprefs","Diffuse Light (No preferences)","filter-extension"],["org.inkscape.effect.filter.MatteJelly","Bulging, matte jelly covering","filter-extension"],["org.inkscape.effect.filter.MatteJelly.noprefs","Matte Jelly (No preferences)","filter-extension"],["org.inkscape.effect.filter.SpecularLight","Basic specular bevel to use for building textures","filter-extension"],["org.inkscape.effect.filter.SpecularLight.noprefs","Specular Light (No preferences)","filter-extension"],["org.inkscape.effect.filter.Blur","Simple vertical and horizontal blur effect","filter-extension"],["org.inkscape.effect.filter.Blur.noprefs","Blur (No preferences)","filter-extension"],["org.inkscape.effect.filter.CleanEdges","Removes or decreases glows and jaggeries around objects edges after applying some filters","filter-extension"],["org.inkscape.effect.filter.CleanEdges.noprefs","Clean Edges (No preferences)","filter-extension"],["org.inkscape.effect.filter.CrossBlur","Combine vertical and horizontal blur","filter-extension"],["org.inkscape.effect.filter.CrossBlur.noprefs","Cross Blur (No preferences)","filter-extension"],["org.inkscape.effect.filter.Feather","Blurred mask on the edge without altering the contents","filter-extension"],["org.inkscape.effect.filter.Feather.noprefs","Feather (No preferences)","filter-extension"],["org.inkscape.effect.filter.ImageBlur","Blur eroded by white or transparency","filter-extension"],["org.inkscape.effect.filter.ImageBlur.noprefs","Out of Focus (No preferences)","filter-extension"],["org.inkscape.effect.filter.Bump","All purposes bump filter","filter-extension"],["org.inkscape.effect.filter.Bump.noprefs","Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.WaxBump","Turns an image to jelly","filter-extension"],["org.inkscape.effect.filter.WaxBump.noprefs","Wax Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.Brilliance","Brightness filter","filter-extension"],["org.inkscape.effect.filter.Brilliance.noprefs","Brilliance (No preferences)","filter-extension"],["org.inkscape.effect.filter.ChannelPaint","Replace RGB by any colour","filter-extension"],["org.inkscape.effect.filter.ChannelPaint.noprefs","Channel Painting (No preferences)","filter-extension"],["org.inkscape.effect.filter.ColorBlindness","Simulate colour blindness","filter-extension"],["org.inkscape.effect.filter.ColorBlindness.noprefs","Colour Blindness (No preferences)","filter-extension"],["org.inkscape.effect.filter.ColorShift","Rotate and desaturate hue","filter-extension"],["org.inkscape.effect.filter.ColorShift.noprefs","Colour Shift (No preferences)","filter-extension"],["org.inkscape.effect.filter.Colorize","Blend image or object with a flood colour","filter-extension"],["org.inkscape.effect.filter.Colorize.noprefs","Colourise (No preferences)","filter-extension"],["org.inkscape.effect.filter.ComponentTransfer","Basic component transfer structure","filter-extension"],["org.inkscape.effect.filter.ComponentTransfer.noprefs","Component Transfer (No preferences)","filter-extension"],["org.inkscape.effect.filter.Duochrome","Convert luminance values to a duochrome palette","filter-extension"],["org.inkscape.effect.filter.Duochrome.noprefs","Duochrome (No preferences)","filter-extension"],["org.inkscape.effect.filter.ExtractChannel","Extract colour channel as a transparent image","filter-extension"],["org.inkscape.effect.filter.ExtractChannel.noprefs","Extract Channel (No preferences)","filter-extension"],["org.inkscape.effect.filter.FadeToBW","Fade to black or white","filter-extension"],["org.inkscape.effect.filter.FadeToBW.noprefs","Fade to Black or White (No preferences)","filter-extension"],["org.inkscape.effect.filter.Greyscale","Customise greyscale components","filter-extension"],["org.inkscape.effect.filter.Greyscale.noprefs","Greyscale (No preferences)","filter-extension"],["org.inkscape.effect.filter.Invert","Manage hue, lightness and transparency inversions","filter-extension"],["org.inkscape.effect.filter.Invert.noprefs","Invert (No preferences)","filter-extension"],["org.inkscape.effect.filter.Lighting","Modify lights and shadows separately","filter-extension"],["org.inkscape.effect.filter.Lighting.noprefs","Lighting (No preferences)","filter-extension"],["org.inkscape.effect.filter.LightnessContrast","Modify lightness and contrast separately","filter-extension"],["org.inkscape.effect.filter.LightnessContrast.noprefs","Lightness-Contrast (No preferences)","filter-extension"],["org.inkscape.effect.filter.NudgeRGB","Nudge RGB channels separately and blend them to different types of backgrounds","filter-extension"],["org.inkscape.effect.filter.NudgeRGB.noprefs","Nudge RGB (No preferences)","filter-extension"],["org.inkscape.effect.filter.NudgeCMY","Nudge CMY channels separately and blend them to different types of backgrounds","filter-extension"],["org.inkscape.effect.filter.NudgeCMY.noprefs","Nudge CMY (No preferences)","filter-extension"],["org.inkscape.effect.filter.Quadritone","Replace hue by two colours","filter-extension"],["org.inkscape.effect.filter.Quadritone.noprefs","Quadritone Fantasy (No preferences)","filter-extension"],["org.inkscape.effect.filter.SimpleBlend","Simple blend filter","filter-extension"],["org.inkscape.effect.filter.SimpleBlend.noprefs","Simple blend (No preferences)","filter-extension"],["org.inkscape.effect.filter.Solarize","Classic photographic solarisation effect","filter-extension"],["org.inkscape.effect.filter.Solarize.noprefs","Solarise (No preferences)","filter-extension"],["org.inkscape.effect.filter.Tritone","Create a custom tritone palette with additional glow, blend modes and hue moving","filter-extension"],["org.inkscape.effect.filter.Tritone.noprefs","Tritone (No preferences)","filter-extension"],["org.inkscape.effect.filter.FeltFeather","Blur and displace edges of shapes and pictures","filter-extension"],["org.inkscape.effect.filter.FeltFeather.noprefs","Felt Feather (No preferences)","filter-extension"],["org.inkscape.effect.filter.Roughen","Small-scale roughening to edges and content","filter-extension"],["org.inkscape.effect.filter.Roughen.noprefs","Roughen (No preferences)","filter-extension"],["org.inkscape.effect.filter.EdgeDetect","Detect colour edges in object","filter-extension"],["org.inkscape.effect.filter.EdgeDetect.noprefs","Edge Detect (No preferences)","filter-extension"],["org.inkscape.effect.filter.Chromolitho","Chromo effect with customisable edge drawing and graininess","filter-extension"],["org.inkscape.effect.filter.Chromolitho.noprefs","Chromolitho (No preferences)","filter-extension"],["org.inkscape.effect.filter.CrossEngraving","Convert image to an engraving made of vertical and horizontal lines","filter-extension"],["org.inkscape.effect.filter.CrossEngraving.noprefs","Cross Engraving (No preferences)","filter-extension"],["org.inkscape.effect.filter.Drawing","Convert images to duochrome drawings","filter-extension"],["org.inkscape.effect.filter.Drawing.noprefs","Drawing (No preferences)","filter-extension"],["org.inkscape.effect.filter.Electrize","Electro solarisation effects","filter-extension"],["org.inkscape.effect.filter.Electrize.noprefs","Electrise (No preferences)","filter-extension"],["org.inkscape.effect.filter.NeonDraw","Posterise and draw smooth lines around colour shapes","filter-extension"],["org.inkscape.effect.filter.NeonDraw.noprefs","Neon Draw (No preferences)","filter-extension"],["org.inkscape.effect.filter.PointEngraving","Convert image to a transparent point engraving","filter-extension"],["org.inkscape.effect.filter.PointEngraving.noprefs","Point Engraving (No preferences)","filter-extension"],["org.inkscape.effect.filter.Posterize","Poster and painting effects","filter-extension"],["org.inkscape.effect.filter.Posterize.noprefs","Poster Paint (No preferences)","filter-extension"],["org.inkscape.effect.filter.PosterizeBasic","Simple posterising effect","filter-extension"],["org.inkscape.effect.filter.PosterizeBasic.noprefs","Posterise Basic (No preferences)","filter-extension"],["org.inkscape.effect.filter.crosssmooth","Smooth edges and angles of shapes","filter-extension"],["org.inkscape.effect.filter.crosssmooth.noprefs","Cross-smooth (No preferences)","filter-extension"],["org.inkscape.effect.filter.Outline","Adds a colourisable outline","filter-extension"],["org.inkscape.effect.filter.Outline.noprefs","Outline (No preferences)","filter-extension"],["org.inkscape.effect.filter.NoiseFill","Basic noise fill and transparency texture","filter-extension"],["org.inkscape.effect.filter.NoiseFill.noprefs","Noise Fill (No preferences)","filter-extension"],["org.inkscape.effect.filter.snow","Snow has fallen on object","filter-extension"],["org.inkscape.effect.filter.snow.noprefs","Snow Crest (No preferences)","filter-extension"],["org.inkscape.effect.filter.ColorDropShadow","Colourisable Drop shadow","filter-extension"],["org.inkscape.effect.filter.ColorDropShadow.noprefs","Drop Shadow (No preferences)","filter-extension"],["org.inkscape.effect.filter.InkBlot","Inkblot on tissue or rough paper","filter-extension"],["org.inkscape.effect.filter.InkBlot.noprefs","Ink Blot (No preferences)","filter-extension"],["org.inkscape.effect.filter.Blend","Blend objects with background images or with themselves","filter-extension"],["org.inkscape.effect.filter.Blend.noprefs","Blend (No preferences)","filter-extension"],["org.inkscape.effect.filter.ChannelTransparency","Replace RGB with transparency","filter-extension"],["org.inkscape.effect.filter.ChannelTransparency.noprefs","Channel Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.LightEraser","Make the lightest parts of the object progressively transparent","filter-extension"],["org.inkscape.effect.filter.LightEraser.noprefs","Light Eraser (No preferences)","filter-extension"],["org.inkscape.effect.filter.Opacity","Set opacity and strength of opacity boundaries","filter-extension"],["org.inkscape.effect.filter.Opacity.noprefs","Opacity (No preferences)","filter-extension"],["org.inkscape.effect.filter.Silhouette","Repaint anything visible monochrome","filter-extension"],["org.inkscape.effect.filter.Silhouette.noprefs","Silhouette (No preferences)","filter-extension"],["org.inkscape.effect.filter.f001","Same as Matte jelly but with more controls","filter-extension"],["org.inkscape.effect.filter.f001.noprefs","Smart Jelly (No preferences)","filter-extension"],["org.inkscape.effect.filter.f002","Smooth drop-like bevel with metallic finish","filter-extension"],["org.inkscape.effect.filter.f002.noprefs","Metal Casting (No preferences)","filter-extension"],["org.inkscape.effect.filter.f003","Edges are partly feathered out","filter-extension"],["org.inkscape.effect.filter.f003.noprefs","Apparition (No preferences)","filter-extension"],["org.inkscape.effect.filter.f005","Low, sharp bevel","filter-extension"],["org.inkscape.effect.filter.f005.noprefs","Jigsaw Piece (No preferences)","filter-extension"],["org.inkscape.effect.filter.f006","Random whiteouts inside","filter-extension"],["org.inkscape.effect.filter.f006.noprefs","Rubber Stamp (No preferences)","filter-extension"],["org.inkscape.effect.filter.f007","Inky splotches underneath the object","filter-extension"],["org.inkscape.effect.filter.f007.noprefs","Ink Bleed (No preferences)","filter-extension"],["org.inkscape.effect.filter.f008","Edges of object are on fire","filter-extension"],["org.inkscape.effect.filter.f008.noprefs","Fire (No preferences)","filter-extension"],["org.inkscape.effect.filter.f009","Soft, cushion-like bevel with matte highlights","filter-extension"],["org.inkscape.effect.filter.f009.noprefs","Bloom (No preferences)","filter-extension"],["org.inkscape.effect.filter.f010","Ridged border with inner bevel","filter-extension"],["org.inkscape.effect.filter.f010.noprefs","Ridged Border (No preferences)","filter-extension"],["org.inkscape.effect.filter.f011","Horizontal rippling of edges","filter-extension"],["org.inkscape.effect.filter.f011.noprefs","Ripple (No preferences)","filter-extension"],["org.inkscape.effect.filter.f012","Fill object with sparse translucent specks","filter-extension"],["org.inkscape.effect.filter.f012.noprefs","Speckle (No preferences)","filter-extension"],["org.inkscape.effect.filter.f013","Rainbow-coloured semitransparent oily splotches","filter-extension"],["org.inkscape.effect.filter.f013.noprefs","Oil Slick (No preferences)","filter-extension"],["org.inkscape.effect.filter.f014","Flake-like white splotches","filter-extension"],["org.inkscape.effect.filter.f014.noprefs","Frost (No preferences)","filter-extension"],["org.inkscape.effect.filter.f015","Leopard spots (loses object's own colour)","filter-extension"],["org.inkscape.effect.filter.f015.noprefs","Leopard Fur (No preferences)","filter-extension"],["org.inkscape.effect.filter.f016","Irregular vertical dark stripes (loses object's own colour)","filter-extension"],["org.inkscape.effect.filter.f016.noprefs","Zebra (No preferences)","filter-extension"],["org.inkscape.effect.filter.f017","Airy, fluffy, sparse white clouds","filter-extension"],["org.inkscape.effect.filter.f017.noprefs","Clouds (No preferences)","filter-extension"],["org.inkscape.effect.filter.f018","Sharpen edges and boundaries within the object, force=0.15","filter-extension"],["org.inkscape.effect.filter.f018.noprefs","Sharpen (No preferences)","filter-extension"],["org.inkscape.effect.filter.f019","Sharpen edges and boundaries within the object, force=0.3","filter-extension"],["org.inkscape.effect.filter.f019.noprefs","Sharpen More (No preferences)","filter-extension"],["org.inkscape.effect.filter.f020","Simulate oil painting style","filter-extension"],["org.inkscape.effect.filter.f020.noprefs","Oil Painting (No preferences)","filter-extension"],["org.inkscape.effect.filter.f021","Detect colour edges and retrace them in greyscale","filter-extension"],["org.inkscape.effect.filter.f021.noprefs","Pencil (No preferences)","filter-extension"],["org.inkscape.effect.filter.f022","Detect colour edges and retrace them in blue","filter-extension"],["org.inkscape.effect.filter.f022.noprefs","Blueprint (No preferences)","filter-extension"],["org.inkscape.effect.filter.f025","Imitate aged photograph","filter-extension"],["org.inkscape.effect.filter.f025.noprefs","Age (No preferences)","filter-extension"],["org.inkscape.effect.filter.f026","Bulging, knotty, slick 3D surface","filter-extension"],["org.inkscape.effect.filter.f026.noprefs","Organic (No preferences)","filter-extension"],["org.inkscape.effect.filter.f027","Grey bevelled wires with drop shadows","filter-extension"],["org.inkscape.effect.filter.f027.noprefs","Barbed Wire (No preferences)","filter-extension"],["org.inkscape.effect.filter.f028","Random inner-bevel holes","filter-extension"],["org.inkscape.effect.filter.f028.noprefs","Swiss Cheese (No preferences)","filter-extension"],["org.inkscape.effect.filter.f029","Marble-like bluish speckles","filter-extension"],["org.inkscape.effect.filter.f029.noprefs","Blue Cheese (No preferences)","filter-extension"],["org.inkscape.effect.filter.f030","Soft bevel, slightly depressed middle","filter-extension"],["org.inkscape.effect.filter.f030.noprefs","Button (No preferences)","filter-extension"],["org.inkscape.effect.filter.f031","Shadowy outer bevel","filter-extension"],["org.inkscape.effect.filter.f031.noprefs","Inset (No preferences)","filter-extension"],["org.inkscape.effect.filter.f032","Random paint streaks downwards","filter-extension"],["org.inkscape.effect.filter.f032.noprefs","Dripping (No preferences)","filter-extension"],["org.inkscape.effect.filter.f033","Glossy clumpy jam spread","filter-extension"],["org.inkscape.effect.filter.f033.noprefs","Jam Spread (No preferences)","filter-extension"],["org.inkscape.effect.filter.f034","Van Gogh painting effect for bitmaps","filter-extension"],["org.inkscape.effect.filter.f034.noprefs","Pixel Smear (No preferences)","filter-extension"],["org.inkscape.effect.filter.f035","Under a cracked glass","filter-extension"],["org.inkscape.effect.filter.f035.noprefs","Cracked Glass (No preferences)","filter-extension"],["org.inkscape.effect.filter.f036","Flexible bubbles effect with some displacement","filter-extension"],["org.inkscape.effect.filter.f036.noprefs","Bubbly Bumps (No preferences)","filter-extension"],["org.inkscape.effect.filter.f037","Bubble effect with refraction and glow","filter-extension"],["org.inkscape.effect.filter.f037.noprefs","Glowing Bubble (No preferences)","filter-extension"],["org.inkscape.effect.filter.f038","Neon light effect","filter-extension"],["org.inkscape.effect.filter.f038.noprefs","Neon (No preferences)","filter-extension"],["org.inkscape.effect.filter.f039","Melting parts of object together, with a glossy bevel and a glow","filter-extension"],["org.inkscape.effect.filter.f039.noprefs","Molten Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f040","Pressed metal with a rolled edge","filter-extension"],["org.inkscape.effect.filter.f040.noprefs","Pressed Steel (No preferences)","filter-extension"],["org.inkscape.effect.filter.f041","Soft, pastel-coloured, blurry bevel","filter-extension"],["org.inkscape.effect.filter.f041.noprefs","Matte Bevel (No preferences)","filter-extension"],["org.inkscape.effect.filter.f042","Thin like a soap membrane","filter-extension"],["org.inkscape.effect.filter.f042.noprefs","Thin Membrane (No preferences)","filter-extension"],["org.inkscape.effect.filter.f043","Soft pastel ridge","filter-extension"],["org.inkscape.effect.filter.f043.noprefs","Matte Ridge (No preferences)","filter-extension"],["org.inkscape.effect.filter.f044","Glowing metal texture","filter-extension"],["org.inkscape.effect.filter.f044.noprefs","Glowing Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f045","Leaves on the ground in Fall, or living foliage","filter-extension"],["org.inkscape.effect.filter.f045.noprefs","Leaves (No preferences)","filter-extension"],["org.inkscape.effect.filter.f046","Illuminated translucent plastic or glass effect","filter-extension"],["org.inkscape.effect.filter.f046.noprefs","Translucent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f047","Waxy texture which keeps its iridescence through colour fill change","filter-extension"],["org.inkscape.effect.filter.f047.noprefs","Iridescent Beeswax (No preferences)","filter-extension"],["org.inkscape.effect.filter.f048","Eroded metal texture with ridges, grooves, holes and bumps","filter-extension"],["org.inkscape.effect.filter.f048.noprefs","Eroded Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f049","A volcanic texture, a little like leather","filter-extension"],["org.inkscape.effect.filter.f049.noprefs","Cracked Lava (No preferences)","filter-extension"],["org.inkscape.effect.filter.f050","Bark texture, vertical; use with deep colours","filter-extension"],["org.inkscape.effect.filter.f050.noprefs","Bark (No preferences)","filter-extension"],["org.inkscape.effect.filter.f051","Stylised reptile skin texture","filter-extension"],["org.inkscape.effect.filter.f051.noprefs","Lizard Skin (No preferences)","filter-extension"],["org.inkscape.effect.filter.f052","Stone wall texture to use with not too saturated colours","filter-extension"],["org.inkscape.effect.filter.f052.noprefs","Stone Wall (No preferences)","filter-extension"],["org.inkscape.effect.filter.f053","Silk carpet texture, horizontal stripes","filter-extension"],["org.inkscape.effect.filter.f053.noprefs","Silk Carpet (No preferences)","filter-extension"],["org.inkscape.effect.filter.f054","Gel effect with light refraction","filter-extension"],["org.inkscape.effect.filter.f054.noprefs","Refractive Gel A (No preferences)","filter-extension"],["org.inkscape.effect.filter.f055","Gel effect with strong refraction","filter-extension"],["org.inkscape.effect.filter.f055.noprefs","Refractive Gel B (No preferences)","filter-extension"],["org.inkscape.effect.filter.f056","Metallised effect with a soft lighting, slightly translucent at the edges","filter-extension"],["org.inkscape.effect.filter.f056.noprefs","Metallised Paint (No preferences)","filter-extension"],["org.inkscape.effect.filter.f057","Gel Ridge with a pearlescent look","filter-extension"],["org.inkscape.effect.filter.f057.noprefs","Dragee (No preferences)","filter-extension"],["org.inkscape.effect.filter.f058","Strongly raised border around a flat surface","filter-extension"],["org.inkscape.effect.filter.f058.noprefs","Raised Border (No preferences)","filter-extension"],["org.inkscape.effect.filter.f059","Gel Ridge metallised at its top","filter-extension"],["org.inkscape.effect.filter.f059.noprefs","Metallised Ridge (No preferences)","filter-extension"],["org.inkscape.effect.filter.f060","Fat oil with some adjustable turbulence","filter-extension"],["org.inkscape.effect.filter.f060.noprefs","Fat Oil (No preferences)","filter-extension"],["org.inkscape.effect.filter.f063","Creates a black light inside and outside","filter-extension"],["org.inkscape.effect.filter.f063.noprefs","Black Hole (No preferences)","filter-extension"],["org.inkscape.effect.filter.f065","Scattered cubes; adjust the Morphology primitive to vary size","filter-extension"],["org.inkscape.effect.filter.f065.noprefs","Cubes (No preferences)","filter-extension"],["org.inkscape.effect.filter.f066","Peeling painting on a wall","filter-extension"],["org.inkscape.effect.filter.f066.noprefs","Peel Off (No preferences)","filter-extension"],["org.inkscape.effect.filter.f067","Splattered cast metal, with golden highlights","filter-extension"],["org.inkscape.effect.filter.f067.noprefs","Gold Splatter (No preferences)","filter-extension"],["org.inkscape.effect.filter.f068","Fat pasted cast metal, with golden highlights","filter-extension"],["org.inkscape.effect.filter.f068.noprefs","Gold Paste (No preferences)","filter-extension"],["org.inkscape.effect.filter.f069","Crumpled matte plastic, with melted edge","filter-extension"],["org.inkscape.effect.filter.f069.noprefs","Crumpled Plastic (No preferences)","filter-extension"],["org.inkscape.effect.filter.f070","Slightly cracked enamelled texture","filter-extension"],["org.inkscape.effect.filter.f070.noprefs","Enamel Jewellery (No preferences)","filter-extension"],["org.inkscape.effect.filter.f071","Aquarelle paper effect which can be used for pictures as for objects","filter-extension"],["org.inkscape.effect.filter.f071.noprefs","Rough Paper (No preferences)","filter-extension"],["org.inkscape.effect.filter.f072","Crumpled glossy paper effect which can be used for pictures as for objects","filter-extension"],["org.inkscape.effect.filter.f072.noprefs","Rough and Glossy (No preferences)","filter-extension"],["org.inkscape.effect.filter.f073","Inner colourised shadow, outer black shadow","filter-extension"],["org.inkscape.effect.filter.f073.noprefs","In and Out (No preferences)","filter-extension"],["org.inkscape.effect.filter.f074","Convert to small scattered particles with some thickness","filter-extension"],["org.inkscape.effect.filter.f074.noprefs","Air Spray (No preferences)","filter-extension"],["org.inkscape.effect.filter.f075","Blurred colourised contour, filled inside","filter-extension"],["org.inkscape.effect.filter.f075.noprefs","Warm Inside (No preferences)","filter-extension"],["org.inkscape.effect.filter.f076","Blurred colourised contour, empty inside","filter-extension"],["org.inkscape.effect.filter.f076.noprefs","Cool Outside (No preferences)","filter-extension"],["org.inkscape.effect.filter.f077","Bevel, crude light, discolouration and glow like in electronic microscopy","filter-extension"],["org.inkscape.effect.filter.f077.noprefs","Electronic Microscopy (No preferences)","filter-extension"],["org.inkscape.effect.filter.f078","Chequered tartan pattern","filter-extension"],["org.inkscape.effect.filter.f078.noprefs","Tartan (No preferences)","filter-extension"],["org.inkscape.effect.filter.f083","Colourisable filling with flow inside like transparency","filter-extension"],["org.inkscape.effect.filter.f083.noprefs","Shaken Liquid (No preferences)","filter-extension"],["org.inkscape.effect.filter.f085","Glowing image content without blurring it","filter-extension"],["org.inkscape.effect.filter.f085.noprefs","Soft Focus Lens (No preferences)","filter-extension"],["org.inkscape.effect.filter.f086","Illuminated stained glass effect","filter-extension"],["org.inkscape.effect.filter.f086.noprefs","Stained Glass (No preferences)","filter-extension"],["org.inkscape.effect.filter.f087","Illuminated glass effect with light coming from beneath","filter-extension"],["org.inkscape.effect.filter.f087.noprefs","Dark Glass (No preferences)","filter-extension"],["org.inkscape.effect.filter.f088","Same as HSL Bumps but with transparent highlights","filter-extension"],["org.inkscape.effect.filter.f088.noprefs","HSL Bumps Alpha (No preferences)","filter-extension"],["org.inkscape.effect.filter.f089","Same as Bubbly Bumps but with transparent highlights","filter-extension"],["org.inkscape.effect.filter.f089.noprefs","Bubbly Bumps Alpha (No preferences)","filter-extension"],["org.inkscape.effect.filter.f090","Displace the outside of shapes and pictures without altering their content","filter-extension"],["org.inkscape.effect.filter.f090.noprefs","Torn Edges (No preferences)","filter-extension"],["org.inkscape.effect.filter.f092","Roughen all inside shapes","filter-extension"],["org.inkscape.effect.filter.f092.noprefs","Roughen Inside (No preferences)","filter-extension"],["org.inkscape.effect.filter.f093","Blur the contents of objects, preserving the outline and adding progressive transparency at edges","filter-extension"],["org.inkscape.effect.filter.f093.noprefs","Evanescent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f094","Low turbulence gives sponge look and high turbulence chalk","filter-extension"],["org.inkscape.effect.filter.f094.noprefs","Chalk and Sponge (No preferences)","filter-extension"],["org.inkscape.effect.filter.f095","Colourised blotches, like a crowd of people","filter-extension"],["org.inkscape.effect.filter.f095.noprefs","People (No preferences)","filter-extension"],["org.inkscape.effect.filter.f096","Colourised mountain tops out of the fog","filter-extension"],["org.inkscape.effect.filter.f096.noprefs","Scotland (No preferences)","filter-extension"],["org.inkscape.effect.filter.f097","Phantasmagorical turbulent wisps, like Hieronymus Bosch's Garden of Delights","filter-extension"],["org.inkscape.effect.filter.f097.noprefs","Garden of Delights (No preferences)","filter-extension"],["org.inkscape.effect.filter.f098","In and out glow with a possible offset and colourisable flood","filter-extension"],["org.inkscape.effect.filter.f098.noprefs","Cutout Glow (No preferences)","filter-extension"],["org.inkscape.effect.filter.f099","Emboss effect","filter-extension"],["org.inkscape.effect.filter.f099.noprefs","Dark Emboss (No preferences)","filter-extension"],["org.inkscape.effect.filter.f100","Same as Bubbly Bumps but with a diffuse light instead of a specular one","filter-extension"],["org.inkscape.effect.filter.f100.noprefs","Bubbly Bumps Matte (No preferences)","filter-extension"],["org.inkscape.effect.filter.f101","Inkblot on blotting paper","filter-extension"],["org.inkscape.effect.filter.f101.noprefs","Blotting Paper (No preferences)","filter-extension"],["org.inkscape.effect.filter.f102","Wax print on tissue texture","filter-extension"],["org.inkscape.effect.filter.f102.noprefs","Wax Print (No preferences)","filter-extension"],["org.inkscape.effect.filter.f104","Displace the outside of shapes and pictures without altering their content","filter-extension"],["org.inkscape.effect.filter.f104.noprefs","Torn Edges (No preferences)","filter-extension"],["org.inkscape.effect.filter.f107","Cloudy watercolour effect","filter-extension"],["org.inkscape.effect.filter.f107.noprefs","Watercolour (No preferences)","filter-extension"],["org.inkscape.effect.filter.f108","Felt like texture with colour turbulence and slightly darker at the edges","filter-extension"],["org.inkscape.effect.filter.f108.noprefs","Felt (No preferences)","filter-extension"],["org.inkscape.effect.filter.f109","Ink paint on paper with some turbulent colour shift","filter-extension"],["org.inkscape.effect.filter.f109.noprefs","Ink Paint (No preferences)","filter-extension"],["org.inkscape.effect.filter.f110","Smooth rainbow colours melted along the edges and colourisable","filter-extension"],["org.inkscape.effect.filter.f110.noprefs","Tinted Rainbow (No preferences)","filter-extension"],["org.inkscape.effect.filter.f111","Smooth rainbow colours slightly melted along the edges","filter-extension"],["org.inkscape.effect.filter.f111.noprefs","Melted Rainbow (No preferences)","filter-extension"],["org.inkscape.effect.filter.f112","Bright, polished uneven metal casting, colourisable","filter-extension"],["org.inkscape.effect.filter.f112.noprefs","Flex Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f113","Tartan pattern with a wavy displacement and bevel around the edges","filter-extension"],["org.inkscape.effect.filter.f113.noprefs","Wavy Tartan (No preferences)","filter-extension"],["org.inkscape.effect.filter.f114","3D warped marble texture","filter-extension"],["org.inkscape.effect.filter.f114.noprefs","3D Marble (No preferences)","filter-extension"],["org.inkscape.effect.filter.f115","3D warped, fibred wood texture","filter-extension"],["org.inkscape.effect.filter.f115.noprefs","3D Wood (No preferences)","filter-extension"],["org.inkscape.effect.filter.f116","3D warped, iridescent pearly shell texture","filter-extension"],["org.inkscape.effect.filter.f116.noprefs","3D Mother of Pearl (No preferences)","filter-extension"],["org.inkscape.effect.filter.f117","Tiger fur pattern with folds and bevel around the edges","filter-extension"],["org.inkscape.effect.filter.f117.noprefs","Tiger Fur (No preferences)","filter-extension"],["org.inkscape.effect.filter.f119","Light areas turn to black","filter-extension"],["org.inkscape.effect.filter.f119.noprefs","Black Light (No preferences)","filter-extension"],["org.inkscape.effect.filter.f122","Adds a small scale graininess","filter-extension"],["org.inkscape.effect.filter.f122.noprefs","Film Grain (No preferences)","filter-extension"],["org.inkscape.effect.filter.f123","Coloured plaster emboss effect","filter-extension"],["org.inkscape.effect.filter.f123.noprefs","Plaster Colour (No preferences)","filter-extension"],["org.inkscape.effect.filter.f124","Gives Smooth Bumps velvet like","filter-extension"],["org.inkscape.effect.filter.f124.noprefs","Velvet Bumps (No preferences)","filter-extension"],["org.inkscape.effect.filter.f125","Comics shader with creamy waves transparency","filter-extension"],["org.inkscape.effect.filter.f125.noprefs","Comics Cream (No preferences)","filter-extension"],["org.inkscape.effect.filter.f127","Creates colourisable blotches which smoothly flow over the edges of the lines at their crossings","filter-extension"],["org.inkscape.effect.filter.f127.noprefs","Chewing Gum (No preferences)","filter-extension"],["org.inkscape.effect.filter.f128","Darkens the edge with an inner blur and adds a flexible glow","filter-extension"],["org.inkscape.effect.filter.f128.noprefs","Dark and Glow (No preferences)","filter-extension"],["org.inkscape.effect.filter.f130","Smooth rainbow colours warped along the edges and colourisable","filter-extension"],["org.inkscape.effect.filter.f130.noprefs","Warped Rainbow (No preferences)","filter-extension"],["org.inkscape.effect.filter.f131","Create a turbulent contour around","filter-extension"],["org.inkscape.effect.filter.f131.noprefs","Rough and Dilate (No preferences)","filter-extension"],["org.inkscape.effect.filter.f132","Slightly posterise and draw edges like on old printed postcards","filter-extension"],["org.inkscape.effect.filter.f132.noprefs","Old Postcard (No preferences)","filter-extension"],["org.inkscape.effect.filter.f134","Gives a pointillist HSL sensitive transparency","filter-extension"],["org.inkscape.effect.filter.f134.noprefs","Dots Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f135","Gives a canvas like HSL sensitive transparency.","filter-extension"],["org.inkscape.effect.filter.f135.noprefs","Canvas Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f136","Paint objects with a transparent turbulence which turns around colour edges","filter-extension"],["org.inkscape.effect.filter.f136.noprefs","Smear Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f137","Thick painting effect with turbulence","filter-extension"],["org.inkscape.effect.filter.f137.noprefs","Thick Paint (No preferences)","filter-extension"],["org.inkscape.effect.filter.f138","Burst balloon texture crumpled and with holes","filter-extension"],["org.inkscape.effect.filter.f138.noprefs","Burst (No preferences)","filter-extension"],["org.inkscape.effect.filter.f139","Combine a HSL edges detection bump with a leathery or woody and colourisable texture","filter-extension"],["org.inkscape.effect.filter.f139.noprefs","Embossed Leather (No preferences)","filter-extension"],["org.inkscape.effect.filter.f140","White splotches evoking carnaval masks","filter-extension"],["org.inkscape.effect.filter.f140.noprefs","Carnaval (No preferences)","filter-extension"],["org.inkscape.effect.filter.f141","HSL edges detection bump with a wavy reflective surface effect and variable crumple","filter-extension"],["org.inkscape.effect.filter.f141.noprefs","Plastify (No preferences)","filter-extension"],["org.inkscape.effect.filter.f142","Combine a HSL edges detection bump with a matte and crumpled surface effect","filter-extension"],["org.inkscape.effect.filter.f142.noprefs","Plaster (No preferences)","filter-extension"],["org.inkscape.effect.filter.f143","Adds a turbulent transparency which displaces pixels at the same time","filter-extension"],["org.inkscape.effect.filter.f143.noprefs","Rough Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f144","Partly opaque water colour effect with bleed","filter-extension"],["org.inkscape.effect.filter.f144.noprefs","Gouache (No preferences)","filter-extension"],["org.inkscape.effect.filter.f145","Gives a transparent engraving effect with rough line and filling","filter-extension"],["org.inkscape.effect.filter.f145.noprefs","Alpha Engraving (No preferences)","filter-extension"],["org.inkscape.effect.filter.f146","Gives a transparent fluid drawing effect with rough line and filling","filter-extension"],["org.inkscape.effect.filter.f146.noprefs","Alpha Draw Liquid (No preferences)","filter-extension"],["org.inkscape.effect.filter.f147","Gives a fluid and wavy expressionist drawing effect to images","filter-extension"],["org.inkscape.effect.filter.f147.noprefs","Liquid Drawing (No preferences)","filter-extension"],["org.inkscape.effect.filter.f148","Marbled transparency effect which conforms to image detected edges","filter-extension"],["org.inkscape.effect.filter.f148.noprefs","Marbled Ink (No preferences)","filter-extension"],["org.inkscape.effect.filter.f149","Thick acrylic paint texture with high texture depth","filter-extension"],["org.inkscape.effect.filter.f149.noprefs","Thick Acrylic (No preferences)","filter-extension"],["org.inkscape.effect.filter.f150","Gives a controllable roughness engraving effect to bitmaps and materials","filter-extension"],["org.inkscape.effect.filter.f150.noprefs","Alpha Engraving B (No preferences)","filter-extension"],["org.inkscape.effect.filter.f151","Something like a water noise","filter-extension"],["org.inkscape.effect.filter.f151.noprefs","Lapping (No preferences)","filter-extension"],["org.inkscape.effect.filter.f152","Convert to a colourisable transparent positive or negative","filter-extension"],["org.inkscape.effect.filter.f152.noprefs","Monochrome Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f154","Creates an approximative semi-transparent and colourisable image of the saturation levels","filter-extension"],["org.inkscape.effect.filter.f154.noprefs","Saturation Map (No preferences)","filter-extension"],["org.inkscape.effect.filter.f155","Riddle the surface and add bump to images","filter-extension"],["org.inkscape.effect.filter.f155.noprefs","Riddled (No preferences)","filter-extension"],["org.inkscape.effect.filter.f156","Thick glossy and translucent paint texture with high depth","filter-extension"],["org.inkscape.effect.filter.f156.noprefs","Wrinkled Varnish (No preferences)","filter-extension"],["org.inkscape.effect.filter.f157","Canvas texture with an HSL sensitive height map","filter-extension"],["org.inkscape.effect.filter.f157.noprefs","Canvas Bumps (No preferences)","filter-extension"],["org.inkscape.effect.filter.f158","Same as Canvas Bumps but with a diffuse light instead of a specular one","filter-extension"],["org.inkscape.effect.filter.f158.noprefs","Canvas Bumps Matte (No preferences)","filter-extension"],["org.inkscape.effect.filter.f159","Same as Canvas Bumps but with transparent highlights","filter-extension"],["org.inkscape.effect.filter.f159.noprefs","Canvas Bumps Alpha (No preferences)","filter-extension"],["org.inkscape.effect.filter.f161","Bright metallic effect for any colour","filter-extension"],["org.inkscape.effect.filter.f161.noprefs","Bright Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f162","Transparent plastic with deep colours","filter-extension"],["org.inkscape.effect.filter.f162.noprefs","Deep Colours Plastic (No preferences)","filter-extension"],["org.inkscape.effect.filter.f163","Matte bevel with blurred edges","filter-extension"],["org.inkscape.effect.filter.f163.noprefs","Melted Jelly Matte (No preferences)","filter-extension"],["org.inkscape.effect.filter.f164","Glossy bevel with blurred edges","filter-extension"],["org.inkscape.effect.filter.f164.noprefs","Melted Jelly (No preferences)","filter-extension"],["org.inkscape.effect.filter.f165","Basic specular bevel to use for building textures","filter-extension"],["org.inkscape.effect.filter.f165.noprefs","Combined Lighting (No preferences)","filter-extension"],["org.inkscape.effect.filter.f166","Metallic foil effect combining two lighting types and variable crumple","filter-extension"],["org.inkscape.effect.filter.f166.noprefs","Tinfoil (No preferences)","filter-extension"],["org.inkscape.effect.filter.f167","Adds a colourisable edges glow inside objects and pictures","filter-extension"],["org.inkscape.effect.filter.f167.noprefs","Soft Colours (No preferences)","filter-extension"],["org.inkscape.effect.filter.f168","Bumps effect with a bevel, colour flood and complex lighting","filter-extension"],["org.inkscape.effect.filter.f168.noprefs","Relief Print (No preferences)","filter-extension"],["org.inkscape.effect.filter.f169","Random rounded living cells like fill","filter-extension"],["org.inkscape.effect.filter.f169.noprefs","Growing Cells (No preferences)","filter-extension"],["org.inkscape.effect.filter.f170","Oversaturate colours which can be fluorescent in real world","filter-extension"],["org.inkscape.effect.filter.f170.noprefs","Fluorescence (No preferences)","filter-extension"],["org.inkscape.effect.filter.f171","Reduce or remove antialiasing around shapes","filter-extension"],["org.inkscape.effect.filter.f171.noprefs","Pixellise (No preferences)","filter-extension"],["org.inkscape.effect.filter.f173","Matte emboss effect","filter-extension"],["org.inkscape.effect.filter.f173.noprefs","Basic Diffuse Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.f174","Specular emboss effect","filter-extension"],["org.inkscape.effect.filter.f174.noprefs","Basic Specular Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.f175","Two types of lighting emboss effect","filter-extension"],["org.inkscape.effect.filter.f175.noprefs","Basic Two Lights Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.f176","Painting canvas emboss effect","filter-extension"],["org.inkscape.effect.filter.f176.noprefs","Linen Canvas (No preferences)","filter-extension"],["org.inkscape.effect.filter.f177","Matte modelling paste emboss effect","filter-extension"],["org.inkscape.effect.filter.f177.noprefs","Plasticine (No preferences)","filter-extension"],["org.inkscape.effect.filter.f178","Painting canvas emboss effect","filter-extension"],["org.inkscape.effect.filter.f178.noprefs","Rough Canvas Painting (No preferences)","filter-extension"],["org.inkscape.effect.filter.f179","Paper like emboss effect","filter-extension"],["org.inkscape.effect.filter.f179.noprefs","Paper Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.f180","Convert pictures to thick jelly","filter-extension"],["org.inkscape.effect.filter.f180.noprefs","Jelly Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.f181","Blend an image with its hue opposite","filter-extension"],["org.inkscape.effect.filter.f181.noprefs","Blend Opposites (No preferences)","filter-extension"],["org.inkscape.effect.filter.f182","Fades hue progressively to white","filter-extension"],["org.inkscape.effect.filter.f182.noprefs","Hue to White (No preferences)","filter-extension"],["org.inkscape.effect.filter.f185","Paint objects with a transparent turbulence which wraps around colour edges","filter-extension"],["org.inkscape.effect.filter.f185.noprefs","Swirl (No preferences)","filter-extension"],["org.inkscape.effect.filter.f188","Gives a turbulent pointillist HSL sensitive transparency","filter-extension"],["org.inkscape.effect.filter.f188.noprefs","Pointillism (No preferences)","filter-extension"],["org.inkscape.effect.filter.f189","Basic noise transparency texture","filter-extension"],["org.inkscape.effect.filter.f189.noprefs","Silhouette Marbled (No preferences)","filter-extension"],["org.inkscape.effect.filter.f190","Adds a colourisable opaque background","filter-extension"],["org.inkscape.effect.filter.f190.noprefs","Fill Background (No preferences)","filter-extension"],["org.inkscape.effect.filter.f191","Adds a white opaque background","filter-extension"],["org.inkscape.effect.filter.f191.noprefs","Flatten Transparency (No preferences)","filter-extension"],["org.inkscape.effect.filter.f193","Overlays two copies with different blur amounts and modifiable blend and composite","filter-extension"],["org.inkscape.effect.filter.f193.noprefs","Blur Double (No preferences)","filter-extension"],["org.inkscape.effect.filter.f194","Enhance and redraw colour edges in 1 bit black and white","filter-extension"],["org.inkscape.effect.filter.f194.noprefs","Image Drawing Basic (No preferences)","filter-extension"],["org.inkscape.effect.filter.f195","Enhance and redraw edges around posterised areas","filter-extension"],["org.inkscape.effect.filter.f195.noprefs","Poster Draw (No preferences)","filter-extension"],["org.inkscape.effect.filter.f197","Overlay with a small scale screen like noise","filter-extension"],["org.inkscape.effect.filter.f197.noprefs","Cross Noise Poster (No preferences)","filter-extension"],["org.inkscape.effect.filter.f198","Adds a small scale screen like noise locally","filter-extension"],["org.inkscape.effect.filter.f198.noprefs","Cross Noise Poster B (No preferences)","filter-extension"],["org.inkscape.effect.filter.f199","Poster Colour Fun","filter-extension"],["org.inkscape.effect.filter.f199.noprefs","Poster Colour Fun (No preferences)","filter-extension"],["org.inkscape.effect.filter.f200","Adds roughness to one of the two channels of the Poster paint filter","filter-extension"],["org.inkscape.effect.filter.f200.noprefs","Poster Rough (No preferences)","filter-extension"],["org.inkscape.effect.filter.f201","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f201.noprefs","Alpha Monochrome Cracked (No preferences)","filter-extension"],["org.inkscape.effect.filter.f202","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f202.noprefs","Alpha Turbulent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f203","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f203.noprefs","Colourise Turbulent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f204","Adds a small scale crossy graininess","filter-extension"],["org.inkscape.effect.filter.f204.noprefs","Cross Noise B (No preferences)","filter-extension"],["org.inkscape.effect.filter.f205","Adds a small scale screen like graininess","filter-extension"],["org.inkscape.effect.filter.f205.noprefs","Cross Noise (No preferences)","filter-extension"],["org.inkscape.effect.filter.f206","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f206.noprefs","Duotone Turbulent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f207","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f207.noprefs","Light Eraser Cracked (No preferences)","filter-extension"],["org.inkscape.effect.filter.f208","Basic noise fill texture; adjust colour in Flood","filter-extension"],["org.inkscape.effect.filter.f208.noprefs","Poster Turbulent (No preferences)","filter-extension"],["org.inkscape.effect.filter.f209","Highly configurable chequered tartan pattern","filter-extension"],["org.inkscape.effect.filter.f209.noprefs","Tartan Smart (No preferences)","filter-extension"],["org.inkscape.effect.filter.f210","Uses vertical specular light to draw lines","filter-extension"],["org.inkscape.effect.filter.f210.noprefs","Light Contour (No preferences)","filter-extension"],["org.inkscape.effect.filter.f216","Colourisable filling with liquid transparency","filter-extension"],["org.inkscape.effect.filter.f216.noprefs","Liquid (No preferences)","filter-extension"],["org.inkscape.effect.filter.f217","Aluminium effect with sharp brushed reflections","filter-extension"],["org.inkscape.effect.filter.f217.noprefs","Aluminium (No preferences)","filter-extension"],["org.inkscape.effect.filter.f218","Comics cartoon drawing effect","filter-extension"],["org.inkscape.effect.filter.f218.noprefs","Comics (No preferences)","filter-extension"],["org.inkscape.effect.filter.f219","Draft painted cartoon shading with a glassy look","filter-extension"],["org.inkscape.effect.filter.f219.noprefs","Comics Draft (No preferences)","filter-extension"],["org.inkscape.effect.filter.f220","Cartoon paint style with some fading at the edges","filter-extension"],["org.inkscape.effect.filter.f220.noprefs","Comics Fading (No preferences)","filter-extension"],["org.inkscape.effect.filter.f221","Satiny metal surface effect","filter-extension"],["org.inkscape.effect.filter.f221.noprefs","Brushed Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f222","Contouring version of smooth shader","filter-extension"],["org.inkscape.effect.filter.f222.noprefs","Opaline (No preferences)","filter-extension"],["org.inkscape.effect.filter.f223","Bright chrome effect","filter-extension"],["org.inkscape.effect.filter.f223.noprefs","Chrome (No preferences)","filter-extension"],["org.inkscape.effect.filter.f224","Dark chrome effect","filter-extension"],["org.inkscape.effect.filter.f224.noprefs","Deep Chrome (No preferences)","filter-extension"],["org.inkscape.effect.filter.f225","Combination of satiny and emboss effect","filter-extension"],["org.inkscape.effect.filter.f225.noprefs","Emboss Shader (No preferences)","filter-extension"],["org.inkscape.effect.filter.f226","Chrome effect with darkened edges","filter-extension"],["org.inkscape.effect.filter.f226.noprefs","Sharp Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f227","Draft painted cartoon shading with a glassy look","filter-extension"],["org.inkscape.effect.filter.f227.noprefs","Brush Draw (No preferences)","filter-extension"],["org.inkscape.effect.filter.f228","Embossed chrome effect","filter-extension"],["org.inkscape.effect.filter.f228.noprefs","Chrome Emboss (No preferences)","filter-extension"],["org.inkscape.effect.filter.f229","Satiny and embossed contour effect","filter-extension"],["org.inkscape.effect.filter.f229.noprefs","Contour Emboss (No preferences)","filter-extension"],["org.inkscape.effect.filter.f230","Unrealistic reflections with sharp edges","filter-extension"],["org.inkscape.effect.filter.f230.noprefs","Sharp Deco (No preferences)","filter-extension"],["org.inkscape.effect.filter.f231","Deep and dark metal shading","filter-extension"],["org.inkscape.effect.filter.f231.noprefs","Deep Metal (No preferences)","filter-extension"],["org.inkscape.effect.filter.f232","Satiny aluminium effect with embossing","filter-extension"],["org.inkscape.effect.filter.f232.noprefs","Aluminium Emboss (No preferences)","filter-extension"],["org.inkscape.effect.filter.f233","Double reflection through glass with some refraction","filter-extension"],["org.inkscape.effect.filter.f233.noprefs","Refractive Glass (No preferences)","filter-extension"],["org.inkscape.effect.filter.f234","Satiny glass effect","filter-extension"],["org.inkscape.effect.filter.f234.noprefs","Frosted Glass (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter53","Carving emboss effect","filter-extension"],["org.inkscape.effect.filter.filter53.noprefs","Bump Engraving (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter81","Old chromolithographic effect","filter-extension"],["org.inkscape.effect.filter.filter81.noprefs","Chromolitho Alternative (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter109","Convoluted emboss effect","filter-extension"],["org.inkscape.effect.filter.filter109.noprefs","Convoluted Bump (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter127","Cut out, add inner shadow and colourise some parts of an image","filter-extension"],["org.inkscape.effect.filter.filter127.noprefs","Emergence (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter169","Create a two colours lithographic effect","filter-extension"],["org.inkscape.effect.filter.filter169.noprefs","Litho (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter291","Colourise separately the three colour channels","filter-extension"],["org.inkscape.effect.filter.filter291.noprefs","Paint Channels (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter451","Create a semi transparent posterised image","filter-extension"],["org.inkscape.effect.filter.filter451.noprefs","Posterised Light Eraser (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter499","Like Duochrome but with three colours","filter-extension"],["org.inkscape.effect.filter.filter499.noprefs","Trichrome (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter106","Render Cyan, Magenta and Yellow channels with a colourisable background","filter-extension"],["org.inkscape.effect.filter.filter106.noprefs","Simulate CMY (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter581","Blurred multiple contours for objects","filter-extension"],["org.inkscape.effect.filter.filter581.noprefs","Contouring Table (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter609","Converts blurred contour to posterised steps","filter-extension"],["org.inkscape.effect.filter.filter609.noprefs","Posterised Blur (No preferences)","filter-extension"],["org.inkscape.effect.filter.filter672","Sharp multiple contour for objects","filter-extension"],["org.inkscape.effect.filter.filter672.noprefs","Contouring Discrete (No preferences)","filter-extension"],["org.inkscape.filter.add_nodes","Add Nodes...","filter-extension"],["org.inkscape.filter.add_nodes.noprefs","Add Nodes (No preferences)","filter-extension"],["org.inkscape.color.hsl_adjust","HSL Adjust...","filter-extension"],["org.inkscape.color.hsl_adjust.noprefs","HSL Adjust (No preferences)","filter-extension"],["org.inkscape.color.black_and_white","Black and White...","filter-extension"],["org.inkscape.color.black_and_white.noprefs","Black and White (No preferences)","filter-extension"],["org.inkscape.color.brighter","Brighter","filter-extension"],["org.inkscape.color.brighter.noprefs","Brighter (No preferences)","filter-extension"],["org.inkscape.color.custom","Custom...","filter-extension"],["org.inkscape.color.custom.noprefs","Custom (No preferences)","filter-extension"],["org.inkscape.color.darker","Darker","filter-extension"],["org.inkscape.color.darker.noprefs","Darker (No preferences)","filter-extension"],["org.inkscape.color.desaturate","Desaturate","filter-extension"],["org.inkscape.color.desaturate.noprefs","Desaturate (No preferences)","filter-extension"],["org.inkscape.color.grayscale","Greyscale","filter-extension"],["org.inkscape.color.grayscale.noprefs","Greyscale (No preferences)","filter-extension"],["org.inkscape.color.less_hue","Less Hue","filter-extension"],["org.inkscape.color.less_hue.noprefs","Less Hue (No preferences)","filter-extension"],["org.inkscape.color.less_light","Less Light","filter-extension"],["org.inkscape.color.less_light.noprefs","Less Light (No preferences)","filter-extension"],["org.inkscape.color.less_saturation","Less Saturation","filter-extension"],["org.inkscape.color.less_saturation.noprefs","Less Saturation (No preferences)","filter-extension"],["org.inkscape.color.list_colours","List All","filter-extension"],["org.inkscape.color.list_colours.noprefs","List All (No preferences)","filter-extension"],["org.inkscape.color.more_hue","More Hue","filter-extension"],["org.inkscape.color.more_hue.noprefs","More Hue (No preferences)","filter-extension"],["org.inkscape.color.more_light","More Light","filter-extension"],["org.inkscape.color.more_light.noprefs","More Light (No preferences)","filter-extension"],["org.inkscape.color.more_saturation","More Saturation","filter-extension"],["org.inkscape.color.more_saturation.noprefs","More Saturation (No preferences)","filter-extension"],["org.inkscape.color.negative","Negative","filter-extension"],["org.inkscape.color.negative.noprefs","Negative (No preferences)","filter-extension"],["org.inkscape.color.randomize","Randomise...","filter-extension"],["org.inkscape.color.randomize.noprefs","Randomise (No preferences)","filter-extension"],["org.inkscape.color.remove_blue","Remove Blue","filter-extension"],["org.inkscape.color.remove_blue.noprefs","Remove Blue (No preferences)","filter-extension"],["org.inkscape.color.remove_green","Remove Green","filter-extension"],["org.inkscape.color.remove_green.noprefs","Remove Green (No preferences)","filter-extension"],["org.inkscape.color.remove_red","Remove Red","filter-extension"],["org.inkscape.color.remove_red.noprefs","Remove Red (No preferences)","filter-extension"],["org.inkscape.color.replace_color","Replace colour...","filter-extension"],["org.inkscape.color.replace_color.noprefs","Replace colour (No preferences)","filter-extension"],["org.inkscape.color.rgb_barrel","RGB Barrel","filter-extension"],["org.inkscape.color.rgb_barrel.noprefs","RGB Barrel (No preferences)","filter-extension"],["org.inkscape.filter.dashit","Convert to Dashes","filter-extension"],["org.inkscape.filter.dashit.noprefs","Convert to Dashes (No preferences)","filter-extension"],["se.lewerin.filter.dimension","Dimensions...","filter-extension"],["se.lewerin.filter.dimension.noprefs","Dimensions (No preferences)","filter-extension"],["org.inkscape.doc_info","DOC Info","filter-extension"],["org.inkscape.doc_info.noprefs","DOC Info (No preferences)","filter-extension"],["org.inkscape.dpi90to96","DPI 90 to 96","filter-extension"],["org.inkscape.dpi90to96.noprefs","DPI 90 to 96 (No preferences)","filter-extension"],["org.inkscape.dpi96to90","DPI 96 to 90","filter-extension"],["org.inkscape.dpi96to90.noprefs","DPI 96 to 90 (No preferences)","filter-extension"],["org.inkscape.render.draw_from_triangle","Draw From Triangle...","filter-extension"],["org.inkscape.render.draw_from_triangle.noprefs","Draw From Triangle (No preferences)","filter-extension"],["org.inkscape.effects.edge3d","Edge 3D...","filter-extension"],["org.inkscape.effects.edge3d.noprefs","Edge 3D (No preferences)","filter-extension"],["org.inkscape.filter.embed_image","Embed Images...","filter-extension"],["org.inkscape.filter.embed_image.noprefs","Embed Images (No preferences)","filter-extension"],["org.inkscape.filter.selected.embed_image","Embed Selected Images","filter-extension"],["org.inkscape.filter.selected.embed_image.noprefs","Embed Selected Images (No preferences)","filter-extension"],["org.inkscape.filter.extract_image","Extract Image...","filter-extension"],["org.inkscape.filter.extract_image.noprefs","Extract Image (No preferences)","filter-extension"],["org.greygreen.inkscape.effects.extrude","Extrude...","filter-extension"],["org.greygreen.inkscape.effects.extrude.noprefs","Extrude (No preferences)","filter-extension"],["org.ekips.filter.flatten","Flatten Beziers...","filter-extension"],["org.ekips.filter.flatten.noprefs","Flatten Beziers (No preferences)","filter-extension"],["org.inkscape.render.foldable_box","Foldable Box...","filter-extension"],["org.inkscape.render.foldable_box.noprefs","Foldable Box (No preferences)","filter-extension"],["org.inkscape.filter.fractalize","Fractalise...","filter-extension"],["org.inkscape.filter.fractalize.noprefs","Fractalise (No preferences)","filter-extension"],["frame","Frame...","filter-extension"],["frame.noprefs","Frame (No preferences)","filter-extension"],["org.inkscape.effect.func_plot","Function Plotter...","filter-extension"],["org.inkscape.effect.func_plot.noprefs","Function Plotter (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_about_no_options_no_preferences","About...","filter-extension"],["ru.cnc-club.filter.gcodetools_about_no_options_no_preferences.noprefs","About (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_area_area_fill_area_artefacts_ptg","Area...","filter-extension"],["ru.cnc-club.filter.gcodetools_area_area_fill_area_artefacts_ptg.noprefs","Area (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_dxfpoints_no_options","DXF Points...","filter-extension"],["ru.cnc-club.filter.gcodetools_dxfpoints_no_options.noprefs","DXF Points (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_engraving","Engraving...","filter-extension"],["ru.cnc-club.filter.gcodetools_engraving.noprefs","Engraving (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_graffiti_orientation","Graffiti...","filter-extension"],["ru.cnc-club.filter.gcodetools_graffiti_orientation.noprefs","Graffiti (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_lathe_lathe_modify_path_ptg","Lathe...","filter-extension"],["ru.cnc-club.filter.gcodetools_lathe_lathe_modify_path_ptg.noprefs","Lathe (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_orientation_no_options_no_preferences","Orientation points...","filter-extension"],["ru.cnc-club.filter.gcodetools_orientation_no_options_no_preferences.noprefs","Orientation points (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_ptg","Path to Gcode...","filter-extension"],["ru.cnc-club.filter.gcodetools_ptg.noprefs","Path to Gcode (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_plasma-prepare-path_no_options_no_preferences","Prepare path for plasma...","filter-extension"],["ru.cnc-club.filter.gcodetools_plasma-prepare-path_no_options_no_preferences.noprefs","Prepare path for plasma (No preferences)","filter-extension"],["ru.cnc-club.filter.gcodetools_tools_library_no_options_no_preferences","Tools library...","filter-extension"],["ru.cnc-club.filter.gcodetools_tools_library_no_options_no_preferences.noprefs","Tools library (No preferences)","filter-extension"],["com.inkscape.generate.generate_voronoi","Voronoi Pattern...","filter-extension"],["com.inkscape.generate.generate_voronoi.noprefs","Voronoi Pattern (No preferences)","filter-extension"],["org.inkscape.render.grid_cartesian","Cartesian Grid...","filter-extension"],["org.inkscape.render.grid_cartesian.noprefs","Cartesian Grid (No preferences)","filter-extension"],["org.inkscape.render.grid_isometric","Isometric Grid...","filter-extension"],["org.inkscape.render.grid_isometric.noprefs","Isometric Grid (No preferences)","filter-extension"],["org.inkscape.generate.grid_polar","Polar Grid...","filter-extension"],["org.inkscape.generate.grid_polar.noprefs","Polar Grid (No preferences)","filter-extension"],["org.inkscape.effect.guides_creator","Guides creator...","filter-extension"],["org.inkscape.effect.guides_creator.noprefs","Guides creator (No preferences)","filter-extension"],["org.inkscape.guillotine","Guillotine...","filter-extension"],["org.inkscape.guillotine.noprefs","Guillotine (No preferences)","filter-extension"],["org.ekips.filter.handles","Draw Handles","filter-extension"],["org.ekips.filter.handles.noprefs","Draw Handles (No preferences)","filter-extension"],["org.evilmad.text.hershey","Hershey Text...","filter-extension"],["org.evilmad.text.hershey.noprefs","Hershey Text (No preferences)","filter-extension"],["org.inkscape.effect.image_attributes","Set Image Attributes...","filter-extension"],["org.inkscape.effect.image_attributes.noprefs","Set Image Attributes (No preferences)","filter-extension"],["org.inkscape.follow_link","Follow Link","filter-extension"],["org.inkscape.follow_link.noprefs","Follow Link (No preferences)","filter-extension"],["org.inkscape.help.askaquestion","Ask Us a Question","filter-extension"],["org.inkscape.help.askaquestion.noprefs","Ask Us a Question (No preferences)","filter-extension"],["org.inkscape.help.commandline","Command Line Options","filter-extension"],["org.inkscape.help.commandline.noprefs","Command Line Options (No preferences)","filter-extension"],["org.inkscape.help.faq","FAQ","filter-extension"],["org.inkscape.help.faq.noprefs","FAQ (No preferences)","filter-extension"],["org.inkscape.help.keys","Keys and Mouse Reference","filter-extension"],["org.inkscape.help.keys.noprefs","Keys and Mouse Reference (No preferences)","filter-extension"],["org.inkscape.help.manual","Inkscape Manual","filter-extension"],["org.inkscape.help.manual.noprefs","Inkscape Manual (No preferences)","filter-extension"],["org.inkscape.help.relnotes","New in This Version","filter-extension"],["org.inkscape.help.relnotes.noprefs","New in This Version (No preferences)","filter-extension"],["org.inkscape.help.reportabug","Report a Bug","filter-extension"],["org.inkscape.help.reportabug.noprefs","Report a Bug (No preferences)","filter-extension"],["org.inkscape.help.svgspec","SVG 1.1 Specification","filter-extension"],["org.inkscape.help.svgspec.noprefs","SVG 1.1 Specification (No preferences)","filter-extension"],["org.ekips.filter.interp","Interpolate...","filter-extension"],["org.ekips.filter.interp.noprefs","Interpolate (No preferences)","filter-extension"],["org.inkscape.filter.interp_att_g","Interpolate Attribute in a group...","filter-extension"],["org.inkscape.filter.interp_att_g.noprefs","Interpolate Attribute in a group (No preferences)","filter-extension"],["org.inkscape.jessyink.auto_texts","Auto-texts...","filter-extension"],["org.inkscape.jessyink.auto_texts.noprefs","Auto-texts (No preferences)","filter-extension"],["org.inkscape.jessyink.jessyink_effects","Effects...","filter-extension"],["org.inkscape.jessyink.jessyink_effects.noprefs","Effects (No preferences)","filter-extension"],["jessyink.install","Install/update...","filter-extension"],["jessyink.install.noprefs","Install/update (No preferences)","filter-extension"],["org.inkscape.jessyink.key_bindings","Key bindings...","filter-extension"],["org.inkscape.jessyink.key_bindings.noprefs","Key bindings (No preferences)","filter-extension"],["org.inkscape.jessyink.master_slide","Master slide...","filter-extension"],["org.inkscape.jessyink.master_slide.noprefs","Master slide (No preferences)","filter-extension"],["org.inkscape.jessyink.add_mouse_handler","Mouse handler...","filter-extension"],["org.inkscape.jessyink.add_mouse_handler.noprefs","Mouse handler (No preferences)","filter-extension"],["jessyink.summary","Summary...","filter-extension"],["jessyink.summary.noprefs","Summary (No preferences)","filter-extension"],["jessyink.transitions","Transitions...","filter-extension"],["jessyink.transitions.noprefs","Transitions (No preferences)","filter-extension"],["jessyink.uninstall","Uninstall/remove...","filter-extension"],["jessyink.uninstall.noprefs","Uninstall/remove (No preferences)","filter-extension"],["jessyink.core.video","Video...","filter-extension"],["jessyink.core.video.noprefs","Video (No preferences)","filter-extension"],["jessyink.view","View...","filter-extension"],["jessyink.view.noprefs","View (No preferences)","filter-extension"],["org.inkscape.filter.jitter_nodes","Jitter nodes...","filter-extension"],["org.inkscape.filter.jitter_nodes.noprefs","Jitter nodes (No preferences)","filter-extension"],["org.inkscape.output.export_slices","Export Layer Slices...","filter-extension"],["org.inkscape.output.export_slices.noprefs","Export Layer Slices (No preferences)","filter-extension"],["org.inkscape.typography.layers_to_svg_font","3 - Convert Glyph Layers to SVG Font","filter-extension"],["org.inkscape.typography.layers_to_svg_font.noprefs","3 - Convert Glyph Layers to SVG Font (No preferences)","filter-extension"],["org.greygreen.inkscape.effects.nup","N-up layout...","filter-extension"],["org.greygreen.inkscape.effects.nup.noprefs","N-up layout (No preferences)","filter-extension"],["org.ekips.filter.turtle.lindenmayer","L-system...","filter-extension"],["org.ekips.filter.turtle.lindenmayer.noprefs","L-system (No preferences)","filter-extension"],["com.kaioa.lorem_ipsum","Lorem ipsum...","filter-extension"],["com.kaioa.lorem_ipsum.noprefs","Lorem ipsum (No preferences)","filter-extension"],["org.inkscape.filter.markers_stroke_paint","Colour Markers...","filter-extension"],["org.inkscape.filter.markers_stroke_paint.noprefs","Colour Markers (No preferences)","filter-extension"],["org.inkscape.visualise.measure_length","Measure Path...","filter-extension"],["org.inkscape.visualise.measure_length.noprefs","Measure Path (No preferences)","filter-extension"],["org.inkscape.stylesheet.merge_styles","Merge Styles into CSS...","filter-extension"],["org.inkscape.stylesheet.merge_styles.noprefs","Merge Styles into CSS (No preferences)","filter-extension"],["org.ekips.filter.motion","Motion...","filter-extension"],["org.ekips.filter.motion.noprefs","Motion (No preferences)","filter-extension"],["org.inkscape.typography.new_glyph_layer","2 - Add Glyph Layer...","filter-extension"],["org.inkscape.typography.new_glyph_layer.noprefs","2 - Add Glyph Layer (No preferences)","filter-extension"],["org.inkscape.typography.next_layer","View Next Glyph","filter-extension"],["org.inkscape.typography.next_layer.noprefs","View Next Glyph (No preferences)","filter-extension"],["org.inkscape.filter.nice_chart","NiceCharts...","filter-extension"],["org.inkscape.filter.nice_chart.noprefs","NiceCharts (No preferences)","filter-extension"],["org.inkscape.effect.param_curves","Parametric Curves...","filter-extension"],["org.inkscape.effect.param_curves.noprefs","Parametric Curves (No preferences)","filter-extension"],["org.inkscape.path.envelope","Envelope","filter-extension"],["org.inkscape.path.envelope.noprefs","Envelope (No preferences)","filter-extension"],["org.inkscape.meshes.mesh_to_path","Mesh-Gradient to Path...","filter-extension"],["org.inkscape.meshes.mesh_to_path.noprefs","Mesh-Gradient to Path (No preferences)","filter-extension"],["org.inkscape.meshes.path_to_mesh","Path to Mesh-Gradient...","filter-extension"],["org.inkscape.meshes.path_to_mesh.noprefs","Path to Mesh-Gradient (No preferences)","filter-extension"],["org.inkscape.filter.number_nodes","Number Nodes...","filter-extension"],["org.inkscape.filter.number_nodes.noprefs","Number Nodes (No preferences)","filter-extension"],["org.inkscape.path.to_absolute","To Absolute","filter-extension"],["org.inkscape.path.to_absolute.noprefs","To Absolute (No preferences)","filter-extension"],["org.inkscape.generate.path_along_path","Pattern along Path...","filter-extension"],["org.inkscape.generate.path_along_path.noprefs","Pattern along Path (No preferences)","filter-extension"],["org.inkscape.path.path_scatter","Scatter...","filter-extension"],["org.inkscape.path.path_scatter.noprefs","Scatter (No preferences)","filter-extension"],["org.inkscape.generate.pdf_latex","Extension \"LaTeX (pdflatex)\" failed to load because a dependency was not met.","filter-extension"],["org.inkscape.generate.pdf_latex.noprefs","LaTeX (pdflatex) (No preferences)","filter-extension"],["org.inkscape.effects.perfect_bound_cover","Perfect-Bound Cover Template...","filter-extension"],["org.inkscape.effects.perfect_bound_cover.noprefs","Perfect-Bound Cover Template (No preferences)","filter-extension"],["org.ekips.filter.perspective","Perspective","filter-extension"],["org.ekips.filter.perspective.noprefs","Perspective (No preferences)","filter-extension"],["org.inkscape.filter.pixel_snap","PixelSnap...","filter-extension"],["org.inkscape.filter.pixel_snap.noprefs","PixelSnap (No preferences)","filter-extension"],["org.ekips.filter.plot","Plot...","filter-extension"],["org.ekips.filter.plot.noprefs","Plot (No preferences)","filter-extension"],["org.inkscape.render.poly_3d","3D Polyhedron...","filter-extension"],["org.inkscape.render.poly_3d.noprefs","3D Polyhedron (No preferences)","filter-extension"],["org.inkscape.file.pre_process","Pre-Process File Save As...","filter-extension"],["org.inkscape.file.pre_process.noprefs","Pre-Process File Save As... (No preferences)","filter-extension"],["org.inkscape.typography.previous_layer","View Previous Glyph","filter-extension"],["org.inkscape.typography.previous_layer.noprefs","View Previous Glyph (No preferences)","filter-extension"],["org.inkscape.generate.printing_marks","Printing Marks...","filter-extension"],["org.inkscape.generate.printing_marks.noprefs","Printing Marks (No preferences)","filter-extension"],["org.inkscape.filter.alphabet_soup","Alphabet Soup...","filter-extension"],["org.inkscape.filter.alphabet_soup.noprefs","Alphabet Soup (No preferences)","filter-extension"],["org.inkscape.render.barcode","Classic...","filter-extension"],["org.inkscape.render.barcode.noprefs","Classic (No preferences)","filter-extension"],["org.inkscape.render.data_matrix","Datamatrix...","filter-extension"],["org.inkscape.render.data_matrix.noprefs","Datamatrix (No preferences)","filter-extension"],["org.inkscape.qr_code","QR Code...","filter-extension"],["org.inkscape.qr_code.noprefs","QR Code (No preferences)","filter-extension"],["org.inkscape.render.rack_gear","Rack Gear...","filter-extension"],["org.inkscape.render.rack_gear.noprefs","Rack Gear (No preferences)","filter-extension"],["org.ekips.filter.gears","Gear...","filter-extension"],["org.ekips.filter.gears.noprefs","Gear (No preferences)","filter-extension"],["org.inkscape.replace_font","Replace font...","filter-extension"],["org.inkscape.replace_font.noprefs","Replace font (No preferences)","filter-extension"],["org.inkscape.filter.restack","Restack...","filter-extension"],["org.inkscape.filter.restack.noprefs","Restack (No preferences)","filter-extension"],["org.ekips.filter.turtle_rtree","Random Tree...","filter-extension"],["org.ekips.filter.turtle_rtree.noprefs","Random Tree (No preferences)","filter-extension"],["org.inkscape.path.rubber_stretch","Rubber Stretch...","filter-extension"],["org.inkscape.path.rubber_stretch.noprefs","Rubber Stretch (No preferences)","filter-extension"],["org.inkscape.typography.setup_typography_canvas","1 - Setup Typography Canvas...","filter-extension"],["org.inkscape.typography.setup_typography_canvas.noprefs","1 - Setup Typography Canvas (No preferences)","filter-extension"],["org.ekips.filter.spirograph","Spirograph...","filter-extension"],["org.ekips.filter.spirograph.noprefs","Spirograph (No preferences)","filter-extension"],["org.inkscape.filter.segment_straightener","Straighten Segments...","filter-extension"],["org.inkscape.filter.segment_straightener.noprefs","Straighten Segments (No preferences)","filter-extension"],["org.inkscape.render.calendar","Calendar...","filter-extension"],["org.inkscape.render.calendar.noprefs","Calendar (No preferences)","filter-extension"],["org.inkscape.typography.svg_font_to_layers","Convert SVG Font to Glyph Layers...","filter-extension"],["org.inkscape.typography.svg_font_to_layers.noprefs","Convert SVG Font to Glyph Layers (No preferences)","filter-extension"],["org.inkscape.template.business_card","Business Card...","filter-extension"],["org.inkscape.template.business_card.noprefs","Business Card (No preferences)","filter-extension"],["org.inkscape.template.desktop","Desktop...","filter-extension"],["org.inkscape.template.desktop.noprefs","Desktop (No preferences)","filter-extension"],["org.inkscape.template.dvd_cover","DVD Cover...","filter-extension"],["org.inkscape.template.dvd_cover.noprefs","DVD Cover (No preferences)","filter-extension"],["org.inkscape.template.envelope","Envelope...","filter-extension"],["org.inkscape.template.envelope.noprefs","Envelope (No preferences)","filter-extension"],["org.inkscape.template.generic_canvas","Generic Canvas...","filter-extension"],["org.inkscape.template.generic_canvas.noprefs","Generic Canvas (No preferences)","filter-extension"],["org.inkscape.template.icon","Icon...","filter-extension"],["org.inkscape.template.icon.noprefs","Icon (No preferences)","filter-extension"],["org.inkscape.template.page","Blank Page...","filter-extension"],["org.inkscape.template.page.noprefs","Blank Page (No preferences)","filter-extension"],["org.inkscape.template.seamless_pattern","Seamless Pattern...","filter-extension"],["org.inkscape.template.seamless_pattern.noprefs","Seamless Pattern (No preferences)","filter-extension"],["org.inkscape.template.video","Video Screen...","filter-extension"],["org.inkscape.template.video.noprefs","Video Screen (No preferences)","filter-extension"],["org.inkscape.text.braille","Convert to Braille","filter-extension"],["org.inkscape.text.braille.noprefs","Convert to Braille (No preferences)","filter-extension"],["org.inkscape.text.extract","Extract...","filter-extension"],["org.inkscape.text.extract.noprefs","Extract (No preferences)","filter-extension"],["org.inkscape.text.flip_case","fLIP cASE","filter-extension"],["org.inkscape.text.flip_case.noprefs","fLIP cASE (No preferences)","filter-extension"],["org.inkscape.text.lowercase","lowercase","filter-extension"],["org.inkscape.text.lowercase.noprefs","lowercase (No preferences)","filter-extension"],["org.inkscape.text.merge","Merge...","filter-extension"],["org.inkscape.text.merge.noprefs","Merge (No preferences)","filter-extension"],["org.inkscape.text.random_case","rANdOm CasE","filter-extension"],["org.inkscape.text.random_case.noprefs","rANdOm CasE (No preferences)","filter-extension"],["org.inkscape.text.sentence_case","Sentence case","filter-extension"],["org.inkscape.text.sentence_case.noprefs","Sentence case (No preferences)","filter-extension"],["com.nerdson.text_split","Split text...","filter-extension"],["com.nerdson.text_split.noprefs","Split text (No preferences)","filter-extension"],["org.inkscape.text.title_case","Title Case","filter-extension"],["org.inkscape.text.title_case.noprefs","Title Case (No preferences)","filter-extension"],["org.inkscape.text.uppercase","UPPERCASE","filter-extension"],["org.inkscape.text.uppercase.noprefs","UPPERCASE (No preferences)","filter-extension"],["math.triangle","Triangle...","filter-extension"],["math.triangle.noprefs","Triangle (No preferences)","filter-extension"],["mcepl.ungroup_deep","Deep Ungroup...","filter-extension"],["mcepl.ungroup_deep.noprefs","Deep Ungroup (No preferences)","filter-extension"],["org.inkscape.effect.voronoi","Voronoi Diagram...","filter-extension"],["org.inkscape.effect.voronoi.noprefs","Voronoi Diagram (No preferences)","filter-extension"],["org.inkscape.webdesign.interactive_mockup","Interactive Mockup...","filter-extension"],["org.inkscape.webdesign.interactive_mockup.noprefs","Interactive Mockup (No preferences)","filter-extension"],["org.inkscape.web.set_attribute","Set Attributes...","filter-extension"],["org.inkscape.web.set_attribute.noprefs","Set Attributes (No preferences)","filter-extension"],["org.inkscape.web.transmit_attribute","Transmit Attributes...","filter-extension"],["org.inkscape.web.transmit_attribute.noprefs","Transmit Attributes (No preferences)","filter-extension"],["org.inkscape.web.slicer.create_group","Set a layout group...","filter-extension"],["org.inkscape.web.slicer.create_group.noprefs","Set a layout group (No preferences)","filter-extension"],["org.inkscape.web.slicer.create_rect","Create a slicer rectangle...","filter-extension"],["org.inkscape.web.slicer.create_rect.noprefs","Create a slicer rectangle (No preferences)","filter-extension"],["org.inkscape.web.slicer.export","Export layout pieces and HTML+CSS code...","filter-extension"],["org.inkscape.web.slicer.export.noprefs","Export layout pieces and HTML+CSS code (No preferences)","filter-extension"],["org.ekips.filter.whirl","Whirl...","filter-extension"],["org.ekips.filter.whirl.noprefs","Whirl (No preferences)","filter-extension"],["org.inkscape.render.wireframe_sphere","Wireframe Sphere...","filter-extension"],["org.inkscape.render.wireframe_sphere.noprefs","Wireframe Sphere (No preferences)","filter-extension"]];

==> ibc/inkscapeOptions.js <==
var inkscapeOptions = [["Option","Description","Type"],["--help","--help     --Description--     Shows a help message.","option"],["--version","--version     --Description--     Shows the Inkscape version and build date.","option"],["--system-data-directory","--system-data-directory     --Description--     Prints the system data directory where data files that ship with Inkscape are stored. This includes files which Inkscape requires to run (like unit definitions, built-in key maps, files describing UI layout, icon themes, etc.), core extensions, stock resources (filters, fonts, markers, color palettes, symbols, templates) and documentation (SVG example files, tutorials). The location in which Inkscape expects the system data directory can be overridden with the INKSCAPE_DATADIR environment variable.","option"],["--user-data-directory","--user-data-directory     --Description--     Prints the user profile directory where user-specific data files and preferences are stored. Custom extensions and resources (filters, fonts, markers, color palettes, symbols, templates) should be installed into their respective subdirectories in this directory. In addition placing a file with a name identical to one in the system data directory here allows to override most presets from the system data directory (e.g. default templates, UI files, etc.). The default location of the profile directory can be overridden with the INKSCAPE_PROFILE_DIR environment variable.","option"],["--pipe","--pipe     --Description--     Reads input file from standard input (stdin).","option"],["--pdf-page=","--pdf-page=PAGE     --Description--     Imports the given page of a pdf file. Numbering starts with 1.","option"],["--pdf-poppler","--pdf-poppler     --Description--     By default Inkscape imports PDF files via an internal (poppler-derived) library. Text is stored as text. Meshes are converted to tiles. Use --pdf-poppler to import via an external (poppler with cairo backend) library instead. Text consists of groups containing cloned glyphs where each glyph is a path. Images are stored internally. Meshes cause entire document to be rendered as a raster image.","option"],["--convert-dpi-method=","--convert-dpi-method=METHOD     --Description--     Choose method used to rescale legacy (pre-0.92) files which render slightly smaller due to the switch from 90 DPI to 96 DPI when interpreting lengths expressed in units of pixels. Possible values are \"none\" (no change, document will render at 94% of its original size), \"scale-viewbox\" (document will be rescaled globally, individual lengths will stay untouched) and \"scale-document\" (each length will be re-scaled individually).","option"],["--no-convert-text-baseline-spacing","--no-convert-text-baseline-spacing     --Description--     Do not automatically fix text baselines in legacy (pre-0.92) files on opening. Inkscape 0.92 adopts the CSS standard definition for the 'line-height' property, which differs from past versions. By default, the line height values in files created prior to Inkscape 0.92 will be adjusted on loading to preserve the intended text layout. This command line option will skip that adjustment.","option"],["--export-filename=","--export-filename=FILENAME     --Description--     Sets the name of the output file. The default is to re-use the name of the input file. If --export-type is also used, the file extension will be adjusted (or added) as appropriate. Otherwise the file type to export will be inferred from the extension of the specified filename. Usage of the special filename \"-\" makes Inkscape write the image data to standard output (stdout).","option"],["--export-overwrite","--export-overwrite     --Description--     Overwrites input file.","option"],["--export-type=","--export-type=TYPE[,TYPE]*     --Description--     Specify the file type to export. Possible values: svg, png, ps, eps, pdf, emf, wmf, xaml. It is possible to export more than one file type at a time. Note that PostScript does not support transparency, so any transparent objects in the original SVG will be automatically rasterized. Used fonts are subset and embedded. The default export area is page; you can set it to drawing by --export-area-drawing. Note that PDF format preserves the transparency in the original SVG.","option"],["--export-area-page","--export-area-page     --Description--     In SVG, PNG, PDF, PS exported area is the page. This is the default for SVG, PNG, PDF, and PS, so you don't need to specify this unless you are using --export-id to export a specific object. For EPS this option is currently not supported.","option"],["--export-area-drawing","--export-area-drawing     --Description--     In SVG, PNG, PDF, PS, and EPS export, exported area is the drawing (not page), i.e. the bounding box of all objects of the document (or of the exported object if --export-id is used). With this option, the exported image will display all the visible objects of the document without margins or cropping. This is the default export area for EPS. For PNG, it can be used in combination with --export-use-hints.","option"],["--export-area=","--export-area=x0:y0:x1:y1     --Description--     In PNG export, set the exported area in SVG user units (anonymous length units normally used in Inkscape SVG). The default is to export the entire document page. The point (0,0) is the lower-left corner.","option"],["--export-area-snap","--export-area-snap     --Description--     For PNG export, snap the export area outwards to the nearest integer SVG user unit (px) values. If you are using the default export resolution of 96 dpi and your graphics are pixel-snapped to minimize antialiasing, this switch allows you to preserve this alignment even if you are exporting some object's bounding box (with --export-id or --export-area-drawing) which is itself not pixel- aligned.","option"],["--export-dpi=","--export-dpi=DPI     --Description--     The resolution used for PNG export. It is also used for fallback rasterization of filtered objects when exporting to PS, EPS, or PDF (unless you specify --export-ignore-filters to suppress rasterization). The default is 96 dpi, which corresponds to 1 SVG user unit (px, also called \"user unit\") exporting to 1 bitmap pixel. This value overrides the DPI hint if used with --export-use-hints.","option"],["--export-width=","--export-width=WIDTH     --Description--     The width of generated bitmap in pixels. This value overrides the --export-dpi setting (or the DPI hint if used with --export-use-hints).","option"],["--export-height=","--export-height=HEIGHT     --Description--     The height of generated bitmap in pixels. This value overrides the --export-dpi setting (or the DPI hint if used with --export-use-hints).","option"],["--export-margin=","--export-margin=MARGIN     --Description--     Adds a margin around the exported area. The size of the margin is specified in units of page size (for SVG) or millimeters (for PS/PDF). The option currently has no effect for other export formats.","option"],["--export-id=","--export-id=OBJECT-ID[;OBJECT-ID]*     --Description--     For PNG, PS, EPS, PDF and plain SVG export, the id attribute value of the object(s) that you want to export from the document; all other objects are not exported. By default the exported area is the bounding box of the object; you can override this using --export-area (PNG only) or --export-area-page. If you specify many values with a semicolon separated list of objects, each one will be exported separately. In this case the exported files will be named this way: [input_filename]_[ID].[export_type]","option"],["--export-id-only","--export-id-only     --Description--     For PNG and plain SVG, only export the object whose id is given in --export-id. All other objects are hidden and won't show in export even if they overlay the exported object. Without --export-id, this option is ignored. For PDF export, this is the default, so this option has no effect.","option"],["--export-plain-svg","--export-plain-svg     --Description--     Export document(s) to plain SVG format, without sodipodi: or inkscape: namespaces and without RDF metadata. Use the --export-filename option to specify the filename.","option"],["--export-ps-level=","--export-ps-level=LEVEL     --Description--     Set language version for PS and EPS export. PostScript level 2 or 3 is supported. Default is 3.","option"],["--export-pdf-version=","--export-pdf-version=VERSION     --Description--     Select the PDF version of the exported PDF file. This option basically exposes the PDF version selector found in the PDF-export dialog of the GUI. You must provide one of the versions from that combo-box, e.g. \"1.4\". The default pdf export version is \"1.4\".","option"],["--export-text-to-path","--export-text-to-path     --Description--     Convert text objects to paths on export, where applicable (for PS, EPS, PDF and SVG export).","option"],["--export-latex","--export-latex     --Description--     (for PS, EPS, and PDF export) Used for creating images for LaTeX documents, where the image's text is typeset by LaTeX. When exporting to PDF/PS/EPS format, this option splits the output into a PDF/PS/EPS file (e.g. as specified by --export-type) and a LaTeX file. Text will not be output in the PDF/PS/EPS file, but instead will appear in the LaTeX file. This LaTeX file includes the PDF/PS/EPS. Inputting (\\input{image.tex}) the LaTeX file in your LaTeX document will show the image and all text will be typeset by LaTeX. See the resulting LaTeX file for more information. Also see GNUPlot's `epslatex' output terminal.","option"],["--export-ignore-filters","--export-ignore-filters     --Description--     Export filtered objects (e.g. those with blur) as vectors, ignoring the filters (for PS, EPS, and PDF export). By default, all filtered objects are rasterized at --export-dpi (default 96 dpi), preserving the appearance.","option"],["--export-use-hints","--export-use-hints     --Description--     While exporting to PNG, use export filename and DPI hints stored in the exported object (only with --export-id). These hints are set automatically when you export selection from within Inkscape. So, for example, if you export a shape with id=\"path231\" as /home/me/shape.png at 300 dpi from document.svg using Inkscape GUI, and save the document, then later you will be able to reexport that shape to the same file with the same resolution simply with inkscape -i path231 -t document.svg If you use --export-dpi, --export-width, or --export-height with this option, then the DPI hint will be ignored and the value from the command line will be used. If you use --export-filename with this option, then the filename hint will be ignored and the filename from the command line will be used.","option"],["--export-background=","--export-background=COLOR     --Description--     Background color of exported PNG. This may be any SVG supported color string, for example \"#ff007f\" or \"rgb(255, 0, 128)\". If not set, then the page color set in Inkscape in the Document Options dialog will be used (stored in the pagecolor= attribute of sodipodi:namedview).","option"],["--export-background-opacity=","--export-background-opacity=VALUE     --Description--     Opacity of the background of exported PNG. This may be a value either between 0.0 and 1.0 (0.0 meaning full transparency, 1.0 full opacity) or greater than 1 up to 255 (255 meaning full opacity). If not set and the -b option is not used, then the page opacity set in Inkscape in the Document Options dialog will be used (stored in the inkscape:pageopacity= attribute of sodipodi:namedview). If not set but the -b option is used, then the value of 255 (full opacity) will be used.","option"],["--query-id=","--query-id=OBJECT-ID[,OBJECT-ID]*     --Description--     Set the ID(s) of the object(s) whose dimensions are queried in a comma- separated list. If not set, query options will return the dimensions of the drawing (i.e. all document objects), not the page or viewbox. If you specify many values with a comma separated list of objects, any geometry query (e.g. --query-x) will return a comma separated list of values corresponding to the list of objects in --query-id.","option"],["--query-all","--query-all     --Description--     Prints a comma delimited listing of all objects in the SVG document with IDs defined, along with their x, y, width, and height values.","option"],["--query-x","--query-x     --Description--     Query the X coordinate of the drawing or, if specified, of the object with --query-id. The returned value is in px (SVG user units).","option"],["--query-y","--query-y     --Description--     Query the Y coordinate of the drawing or, if specified, of the object with --query-id. The returned value is in px (SVG user units).","option"],["--query-width","--query-width     --Description--     Query the width of the drawing or, if specified, of the object with --query-id. The returned value is in px (SVG user units).","option"],["--query-height","--query-height     --Description--     Query the height of the drawing or, if specified, of the object with --query-id. The returned value is in px (SVG user units).","option"],["--vacuum-defs","--vacuum-defs     --Description--     Remove all unused items from the \"<defs>\" section of the SVG file. If this option is invoked in conjunction with --export-plain-svg, only the exported file will be affected. If it is used alone, the specified file will be modified in place.","option"],["--select=","--select=OBJECT-ID[,OBJECT-ID]*     --Description--     The --select command will cause objects that have the ID specified to be selected. You can select many objects width a comma separated list. This allows various verbs to act upon them. To remove all the selections use \"--verb=EditDeselect\". The object IDs available are dependent on the document specified to load.","option"],["--actions=","--actions=ACTION(:ARG)[;ACTION(:ARG)]*     --Description--     Actions are a new method to call functions with an optional single parameter. To get a list of the action IDs available, use the --action-list command line option. Eventually all verbs will be replaced by actions. Temporarily, any verb can be used as an action (without a parameter). Note, most verbs require a GUI (even if they don't use it). To close the GUI automatically at the end of processing, use --batch-process. In addition all export options have matching actions (remove the '--' in front of the option and replace '=' with ':'). If only actions are used --batch-process must be used. Export can be forced at any point with the export-do action. This allows one to do multiple exports on a single file.","option"],["--action-list","--action-list     --Description--     Prints a list of all available actions.","option"],["--verb=","--verb=VERB[;VERB]*     --Description--     The --verb command will execute a specific verb or list of verbs as if they were called from a menu or button. Dialogs will appear if that is part of the verb. To get a list of the verb IDs available, use the --verb-list command line option. Note that the --verb command requires a GUI. Together with --select provides some basic scripting for Inkscape from the command line. They both can receive many arguments as needed on the command line and are executed in order on every document.","option"],["--verb-list","--verb-list     --Description--     Lists all the verbs that are available in Inkscape by ID. This ID can be used in defining keymaps or menus. It can also be used with the --verb command line option.","option"],["--with-gui","--with-gui     --Description--     Try to use the GUI (on Unix, use the X server even if $DISPLAY is not set).","option"],["--batch-process","--batch-process     --Description--     Close GUI after executing all actions or verbs.","option"],["--shell","--shell     --Description--     With this parameter, Inkscape will enter an interactive command line shell mode. In this mode, you type in commands at the prompt and Inkscape executes them, without you having to run a new copy of Inkscape for each command. This feature is mostly useful for scripting and server uses: it adds no new capabilities but allows you to improve the speed and memory requirements of any script that repeatedly calls Inkscape to perform command line tasks (such as export or conversions). In shell mode Inkscape expects a sequence of actions (or verbs) as input. They will be processed line by line, that means typically when pressing enter. It is possible (but not necessary) to put all actions on a single line. The following example opens a file and exports it into two different formats, then opens another file and exports a single object: file-open:file1.svg; export-type:pdf; export-do; export-type:png; export-do file-open:file2.svg; export-id:rect2; export-id-only; export-filename:rect_only.svg; export-do","option"],[""]];

==> ibc/inkscapeVerbs.js <==
var inkscapeVerbs = [["Verb","Description","Type"],["FileNew","Create new document from the default template (Ctrl+N)","verb"],["FileOpen","Open an existing document (Ctrl+O)","verb"],["FileRevert","Revert to the last saved version of document (changes will be lost)","verb"],["FileSave","Save document (Ctrl+S)","verb"],["FileSaveAs","Save document under a new name (Shift+Ctrl+S)","verb"],["FileSaveACopy","Save a copy of the document under a new name (Shift+Ctrl+Alt+S)","verb"],["FileSaveTemplate","Save a copy of the document as template","verb"],["FilePrint","Print document (Ctrl+P)","verb"],["FileVacuum","Remove unused definitions (such as gradients or clipping paths) from the &lt;defs&gt; of the document","verb"],["FileImport","Import a bitmap or SVG image into this document (Ctrl+I)","verb"],["NextWindow","Switch to the next document window (Ctrl+Tab)","verb"],["PrevWindow","Switch to the previous document window (Ctrl+Left Tab)","verb"],["FileClose","Close this document window (Ctrl+W)","verb"],["FileQuit","Quit Inkscape (Ctrl+Q)","verb"],["FileTemplates","Create new project from template (Ctrl+Alt+N)","verb"],["EditUndo","Undo last action (Ctrl+Z)","verb"],["EditRedo","Do again the last undone action (Shift+Ctrl+Z)","verb"],["EditCut","Cut selection to clipboard (Ctrl+X)","verb"],["EditCopy","Copy selection to clipboard (Ctrl+C)","verb"],["EditPaste","Paste objects from clipboard to mouse point, or paste text (Ctrl+V)","verb"],["EditPasteStyle","Apply the style of the copied object to selection (Shift+Ctrl+V)","verb"],["EditPasteSize","Scale selection to match the size of the copied object","verb"],["EditPasteWidth","Scale selection horizontally to match the width of the copied object","verb"],["EditPasteHeight","Scale selection vertically to match the height of the copied object","verb"],["EditPasteSizeSeparately","Scale each selected object to match the size of the copied object","verb"],["EditPasteWidthSeparately","Scale each selected object horizontally to match the width of the copied object","verb"],["EditPasteHeightSeparately","Scale each selected object vertically to match the height of the copied object","verb"],["EditPasteInPlace","Paste objects from clipboard to the original location (Ctrl+Alt+V)","verb"],["PasteLivePathEffect","Apply the path effect of the copied object to selection (&)","verb"],["RemoveLivePathEffect","Remove any path effects from selected objects","verb"],["RemoveFilter","Remove any filters from selected objects","verb"],["EditDelete","Delete selection (Delete)","verb"],["EditDuplicate","Duplicate Selected Objects (Ctrl+D)","verb"],["EditClone","Create a clone (a copy linked to the original) of selected object (Alt+D)","verb"],["EditUnlinkClone","Cut the selected clones' links to the originals, turning them into standalone objects (Shift+Alt+D)","verb"],["EditUnlinkCloneRecursive","Unlink all clones in the selection, even if they are in groups.","verb"],["EditRelinkClone","Relink the selected clones to the object currently on the clipboard","verb"],["EditCloneSelectOriginal","Select the object to which the selected clone is linked (Shift+D)","verb"],["EditCloneOriginalPathLPE","Creates a new path, applies the Clone original LPE, and refers it to the selected path","verb"],["ObjectsToMarker","Convert selection to a line marker","verb"],["ObjectsToGuides","Convert selected objects to a collection of guidelines aligned with their edges (Shift+G)","verb"],["ObjectsToPattern","Convert selection to a rectangle with tiled pattern fill (Alt+I)","verb"],["ObjectsFromPattern","Extract objects from a tiled pattern fill (Shift+Alt+I)","verb"],["ObjectsToSymbol","Convert group to a symbol","verb"],["ObjectsFromSymbol","Extract group from a symbol","verb"],["EditClearAll","Delete all objects from document","verb"],["EditSelectAll","Select all objects or all nodes (Ctrl+A)","verb"],["EditSelectAllInAllLayers","Select all objects in all visible and unlocked layers (Ctrl+Alt+A)","verb"],["EditSelectSameFillStroke","Select all objects with the same fill and stroke as the selected objects","verb"],["EditSelectSameFillColor","Select all objects with the same fill as the selected objects","verb"],["EditSelectSameStrokeColor","Select all objects with the same stroke as the selected objects","verb"],["EditSelectSameStrokeStyle","Select all objects with the same stroke style (width, dash, markers) as the selected objects","verb"],["EditSelectSameObjectType","Select all objects with the same object type (rect, arc, text, path, bitmap etc) as the selected objects (Shift+Alt+A)","verb"],["EditInvert","Invert selection (unselect what is selected and select everything else) (!)","verb"],["EditInvertInAllLayers","Invert selection in all visible and unlocked layers (Alt+!)","verb"],["EditSelectNext","Select next object or node (Tab)","verb"],["EditSelectPrev","Select previous object or node (Left Tab)","verb"],["EditDeselect","Deselect any selected objects or nodes (Escape)","verb"],["EditRemoveAllGuides","Delete all the guides in the document","verb"],["EditGuidesToggleLock","Toggle lock of all guides in the document","verb"],["EditGuidesAroundPage","Create four guides aligned with the page borders","verb"],["EditNextPathEffectParameter","Show next editable path effect parameter (7)","verb"],["EditSwapFillStroke","Swap fill and stroke of an object","verb"],["SelectionToFront","Raise selection to top (Home)","verb"],["SelectionToBack","Lower selection to bottom (End)","verb"],["SelectionRaise","Raise selection one step (Page Up)","verb"],["SelectionLower","Lower selection one step (Page Down)","verb"],["SelectionStackUp","Stack selection one step up","verb"],["SelectionStackDown","Stack selection one step down","verb"],["SelectionGroup","Group selected objects (Ctrl+G)","verb"],["SelectionUnGroup","Ungroup selected groups (Shift+Ctrl+G)","verb"],["SelectionUnGroupPopSelection","Pop selected objects out of group","verb"],["SelectionTextToPath","Put text on path","verb"],["SelectionTextFromPath","Remove text from path","verb"],["SelectionTextRemoveKerns","Remove all manual kerns and glyph rotations from a text object","verb"],["SelectionUnion","Create union of selected paths (Ctrl++)","verb"],["SelectionIntersect","Create intersection of selected paths (Ctrl+*)","verb"],["SelectionDiff","Create difference of selected paths (bottom minus top) (Ctrl+-)","verb"],["SelectionSymDiff","Create exclusive OR of selected paths (those parts that belong to only one path) (Ctrl+^)","verb"],["SelectionDivide","Cut the bottom path into pieces (Ctrl+/)","verb"],["SelectionCutPath","Cut the bottom path's stroke into pieces, removing fill (Ctrl+Alt+/)","verb"],["SelectionGrow","Make selected objects bigger (.)","verb"],["SelectionGrowScreen","Make selected objects bigger relative to screen","verb"],["SelectionGrowDouble","Double the size of selected objects","verb"],["SelectionShrink","Make selected objects smaller (,)","verb"],["SelectionShrinkScreen","Make selected objects smaller relative to screen","verb"],["SelectionShrinkHalve","Halve the size of selected objects","verb"],["SelectionOffset","Outset selected paths (Ctrl+))","verb"],["SelectionOffsetScreen","Outset selected paths by 1 px (Alt+))","verb"],["SelectionOffsetScreen10","Outset selected paths by 10 px (Shift+Alt+))","verb"],["SelectionInset","Inset selected paths (Ctrl+()","verb"],["SelectionInsetScreen","Inset selected paths by 1 px (Alt+()","verb"],["SelectionInsetScreen10","Inset selected paths by 10 px (Shift+Alt+()","verb"],["SelectionDynOffset","Create a dynamic offset object (Ctrl+J)","verb"],["SelectionLinkedOffset","Create a dynamic offset object linked to the original path (Ctrl+Alt+J)","verb"],["StrokeToPath","Convert selected object's stroke to paths (Ctrl+Alt+C)","verb"],["StrokeToPathLegacy","Convert selected object's stroke to paths legacy mode","verb"],["SelectionSimplify","Simplify selected paths (remove extra nodes) (Ctrl+L)","verb"],["SelectionReverse","Reverse the direction of selected paths (useful for flipping markers)","verb"],["SelectionTrace","Create one or more paths from a bitmap by tracing it (Shift+Alt+B)","verb"],["SelectionCreateBitmap","Export selection to a bitmap and insert it into document (Alt+B)","verb"],["SelectionCombine","Combine several paths into one (Ctrl+K)","verb"],["SelectionBreakApart","Break selected paths into subpaths (Shift+Ctrl+K)","verb"],["DialogArrange","Arrange selected objects in a table or circle","verb"],["LayerNew","Create a new layer","verb"],["LayerRename","Rename the current layer","verb"],["LayerNext","Switch to the layer above the current (Ctrl+Page Up)","verb"],["LayerPrev","Switch to the layer below the current (Ctrl+Page Down)","verb"],["LayerMoveToNext","Move selection to the layer above the current (Shift+Page Up)","verb"],["LayerMoveToPrev","Move selection to the layer below the current (Shift+Page Down)","verb"],["LayerMoveTo","Move selection to layer","verb"],["LayerToTop","Raise the current layer to the top (Shift+Ctrl+Home)","verb"],["LayerToBottom","Lower the current layer to the bottom (Shift+Ctrl+End)","verb"],["LayerRaise","Raise the current layer (Shift+Ctrl+Page Up)","verb"],["LayerLower","Lower the current layer (Shift+Ctrl+Page Down)","verb"],["LayerDuplicate","Duplicate an existing layer","verb"],["LayerDelete","Delete the current layer","verb"],["LayerSolo","Solo the current layer","verb"],["LayerShowAll","Show all the layers","verb"],["LayerHideAll","Hide all the layers","verb"],["LayerLockAll","Lock all the layers","verb"],["LayerLockOthers","Lock all the other layers","verb"],["LayerUnlockAll","Unlock all the layers","verb"],["LayerToggleLock","Toggle lock on current layer","verb"],["LayerToggleHide","Toggle visibility of current layer","verb"],["ObjectRotate90","Rotate selection 90° clockwise (Ctrl+])","verb"],["ObjectRotate90CCW","Rotate selection 90° anticlockwise (Ctrl+[)","verb"],["ObjectRemoveTransform","Remove transformations from object","verb"],["ObjectToPath","Convert selected object to path (Shift+Ctrl+C)","verb"],["ObjectFlowText","Put text into a frame (path or shape), creating a flowed text linked to the frame object (Alt+W)","verb"],["ObjectUnFlowText","Remove text from frame (creates a single-line text object) (Shift+Alt+W)","verb"],["ObjectFlowtextToText","Convert flowed text to regular text object (preserves appearance)","verb"],["ObjectFlipHorizontally","Flip selected objects horizontally (H)","verb"],["ObjectFlipVertically","Flip selected objects vertically (V)","verb"],["ObjectSetMask","Apply mask to selection (using the topmost object as mask)","verb"],["ObjectSetInverseMask","Apply inverse mask to selection (using the topmost object as mask)","verb"],["ObjectEditMask","Edit mask","verb"],["ObjectUnSetMask","Remove mask from selection","verb"],["ObjectSetClipPath","Apply clipping path to selection (using the topmost object as clipping path)","verb"],["ObjectSetInverseClipPath","Apply inverse clipping path to selection (using the topmost object as clipping path)","verb"],["ObjectCreateClipGroup","Creates a clip group using the selected objects as a base","verb"],["ObjectEditClipPath","Edit clipping path","verb"],["ObjectUnSetClipPath","Remove clipping path from selection","verb"],["TagNew","Create new selection set","verb"],["ToolSelector","Select and transform objects (S)","verb"],["ToolNode","Edit paths by nodes (N)","verb"],["ToolTweak","Tweak objects by sculpting or painting (W)","verb"],["ToolSpray","Spray objects by sculpting or painting (A)","verb"],["ToolRect","Create rectangles and squares (R)","verb"],["Tool3DBox","Create 3D boxes (X)","verb"],["ToolArc","Create circles, ellipses, and arcs (E)","verb"],["ToolStar","Create stars and polygons (*)","verb"],["ToolSpiral","Create spirals (I)","verb"],["ToolPencil","Draw freehand lines (P)","verb"],["ToolPen","Draw Bezier curves and straight lines (B)","verb"],["ToolCalligraphic","Draw calligraphic or brush strokes (C)","verb"],["ToolText","Create and edit text objects (T)","verb"],["ToolGradient","Create and edit gradients (G)","verb"],["ToolMesh","Create and edit meshes","verb"],["ToolZoom","Zoom in or out (Z)","verb"],["ToolMeasure","Measurement tool (M)","verb"],["ToolDropper","Pick colours from image (D)","verb"],["ToolConnector","Create diagram connectors (O)","verb"],["ToolPaintBucket","Fill bounded areas (U)","verb"],["ToolLPE","Edit Path Effect parameters","verb"],["ToolEraser","Erase existing paths (Shift+E)","verb"],["ToolLPETool","Do geometric constructions","verb"],["SelectPrefs","Open Preferences for the Selector tool","verb"],["NodePrefs","Open Preferences for the Node tool","verb"],["TweakPrefs","Open Preferences for the Tweak tool","verb"],["SprayPrefs","Open Preferences for the Spray tool","verb"],["RectPrefs","Open Preferences for the Rectangle tool","verb"],["3DBoxPrefs","Open Preferences for the 3D Box tool","verb"],["ArcPrefs","Open Preferences for the Ellipse tool","verb"],["StarPrefs","Open Preferences for the Star tool","verb"],["SpiralPrefs","Open Preferences for the Spiral tool","verb"],["PencilPrefs","Open Preferences for the Pencil tool","verb"],["PenPrefs","Open Preferences for the Pen tool","verb"],["CalligraphicPrefs","Open Preferences for the Calligraphy tool","verb"],["TextPrefs","Open Preferences for the Text tool","verb"],["GradientPrefs","Open Preferences for the Gradient tool","verb"],["Mesh_Prefs","Open Preferences for the Mesh tool","verb"],["ZoomPrefs","Open Preferences for the Zoom tool","verb"],["MeasurePrefs","Open Preferences for the Measure tool","verb"],["DropperPrefs","Open Preferences for the Dropper tool","verb"],["ConnectorPrefs","Open Preferences for the Connector tool","verb"],["PaintBucketPrefs","Open Preferences for the Paint Bucket tool","verb"],["EraserPrefs","Open Preferences for the Eraser tool","verb"],["LPEToolPrefs","Open Preferences for the LPETool tool","verb"],["ZoomIn","Zoom in (+)","verb"],["ZoomOut","Zoom out (-)","verb"],["ZoomNext","Next zoom (from the history of zooms) (Shift+`)","verb"],["ZoomPrev","Previous zoom (from the history of zooms) (`)","verb"],["Zoom1","0","verb"],["Zoom1","2","verb"],["Zoom2","1","verb"],["ZoomPage","Zoom to fit page in window (5)","verb"],["ZoomPageWidth","Zoom to fit page width in window (6)","verb"],["ZoomDrawing","Zoom to fit drawing in window (4)","verb"],["ZoomSelection","Zoom to fit selection in window (3)","verb"],["ZoomCenterPage","Center page in window (Ctrl+4)","verb"],["RotateClockwise","Rotate canvas clockwise","verb"],["RotateCounterClockwise","Rotate canvas counter-clockwise","verb"],["RotateZero","Reset canvas rotation to zero","verb"],["FlipHorizontal","Flip canvas horizontally","verb"],["FlipVertical","Flip canvas vertically","verb"],["FlipNone","Undo any flip","verb"],["ToggleRulers","Show or hide the canvas rulers (Ctrl+R)","verb"],["ToggleScrollbars","Show or hide the canvas scrollbars (Ctrl+B)","verb"],["ToggleGrid","Show or hide the page grid (#)","verb"],["ToggleGuides","Show or hide guides (drag from a ruler to create a guide) (|)","verb"],["ToggleSnapGlobal","Enable snapping (%)","verb"],["ToggleCommandsToolbar","Show or hide the Commands bar (under the menu)","verb"],["ToggleSnapToolbar","Show or hide the snapping controls","verb"],["ToggleToolToolbar","Show or hide the Tool Controls bar","verb"],["ToggleToolbox","Show or hide the main toolbox (on the left)","verb"],["TogglePalette","Show or hide the colour palette (Shift+Alt+P)","verb"],["ToggleStatusbar","Show or hide the statusbar (at the bottom of the window)","verb"],["FullScreen","Stretch this document window to full screen (F11)","verb"],["FullScreenFocus","Stretch this document window to full screen (Ctrl+F11)","verb"],["FocusToggle","Remove excess toolbars to focus on drawing (Shift+F11)","verb"],["ViewNew","Open a new window with the same document","verb"],["ViewModeNormal","Switch to normal display mode","verb"],["ViewModeNoFilters","Switch to normal display without filters","verb"],["ViewModeOutline","Switch to outline (wireframe) display mode","verb"],["ViewModeVisibleHairlines","Make sure hairlines are always drawn thick enough to see","verb"],["ViewModeToggle","Toggle between normal and outline display modes (Ctrl+5)","verb"],["ViewColorModeNormal","Switch to normal colour display mode","verb"],["ViewColorModeGrayscale","Switch to greyscale display mode","verb"],["ViewColorModeToggle","Toggle between normal and greyscale colour display modes (Alt+5)","verb"],["ViewSplitModeToggle","Split canvas in 2 to show outline (Ctrl+6)","verb"],["ViewXRayToggle","XRay around cursor (Alt+6)","verb"],["ViewCmsToggle","Toggle colour-managed display for this document window","verb"],["ViewIconPreview","Open a window to preview objects at different icon resolutions","verb"],["DialogPrototype","Prototype Dialog","verb"],["DialogPreferences","Edit global Inkscape preferences (Shift+Ctrl+P)","verb"],["DialogDocumentProperties","Edit properties of this document (to be saved with the document) (Shift+Ctrl+D)","verb"],["DialogMetadata","Edit document metadata (to be saved with the document)","verb"],["DialogFillStroke","Edit objects' colours, gradients, arrowheads, and other fill and stroke properties... (Shift+Ctrl+F)","verb"],["DialogGlyphs","Select Unicode characters from a palette","verb"],["DialogSwatches","Select colours from a swatches palette (Shift+Ctrl+W)","verb"],["DialogSymbols","Select symbol from a symbols palette (Shift+Ctrl+Y)","verb"],["DialogPaintServers","Select paint server from a collection","verb"],["DialogTransform","Precisely control objects' transformations (Shift+Ctrl+M)","verb"],["DialogAlignDistribute","Align and distribute objects (Shift+Ctrl+A)","verb"],["DialogSprayOption","Some options for the spray","verb"],["DialogUndoHistory","Undo History (Shift+Ctrl+H)","verb"],["DialogText","View and select font family, font size and other text properties (Shift+Ctrl+T)","verb"],["DialogXMLEditor","View and edit the XML tree of the document (Shift+Ctrl+X)","verb"],["DialogSelectors","View and edit CSS selectors and styles (Shift+Ctrl+Q)","verb"],["DialogFind","Find objects in document (Ctrl+F)","verb"],["DialogSpellcheck","Check spelling of text in document (Ctrl+Alt+K)","verb"],["DialogDebug","View debug messages","verb"],["DialogsToggle","Show or hide all open dialogues (F12)","verb"],["DialogClonetiler","Create multiple clones of selected object, arranging them into a pattern or scattering","verb"],["DialogObjectAttributes","Edit the object attributes...","verb"],["DialogObjectProperties","Edit the ID, locked and visible status, and other object properties (Shift+Ctrl+O)","verb"],["DialogInput","Configure extended input devices, such as a graphics tablet","verb"],["org.inkscape.dialogs.extensioneditor","Query information about extensions","verb"],["DialogLayers","View Layers (Shift+Ctrl+L)","verb"],["DialogObjects","View Objects","verb"],["DialogTags","View Tags","verb"],["DialogStyle","View Style Dialog","verb"],["DialogLivePathEffect","Manage, edit, and apply path effects (Ctrl+&)","verb"],["DialogFilterEffects","Manage, edit, and apply SVG filters","verb"],["DialogSVGFonts","Edit SVG fonts","verb"],["DialogPrintColorsPreview","Select which colour separations to render in Print Colours Preview rendermode","verb"],["DialogExport","Export this document or a selection as a PNG image (Shift+Ctrl+E)","verb"],["HelpAboutExtensions","Information on Inkscape extensions","verb"],["HelpAboutMemory","Memory usage information","verb"],["HelpAbout","Inkscape version, authors, licence","verb"],["HelpUrlAskQuestion","Ask Us a Question","verb"],["HelpUrlMan","Command Line Options","verb"],["HelpUrlFAQ","FAQ","verb"],["HelpUrlKeys","Keys and Mouse Reference","verb"],["HelpUrlReleaseNotes","New in This Version","verb"],["HelpUrlReportBug","Report a Bug","verb"],["HelpUrlManual","Inkscape Manual","verb"],["HelpUrlSvg11Spec","SVG 1.1 Specification","verb"],["HelpUrlSvg2Spec","SVG 2 Specification","verb"],["TutorialsBasic","Getting started with Inkscape","verb"],["TutorialsShapes","Using shape tools to create and edit shapes","verb"],["TutorialsAdvanced","Advanced Inkscape topics","verb"],["TutorialsTracing","Using bitmap tracing","verb"],["TutorialsTracingPixelArt","Using Trace Pixel Art dialogue","verb"],["TutorialsCalligraphy","Using the Calligraphy pen tool","verb"],["TutorialsInterpolate","Using the interpolate extension","verb"],["TutorialsDesign","Principles of design in the tutorial form","verb"],["TutorialsTips","Miscellaneous tips and tricks","verb"],["EffectLast","Repeat the last extension with the same settings (Alt+Q)","verb"],["EffectLastPref","Repeat the last extension with new settings (Shift+Alt+Q)","verb"],["FitCanvasToSelection","Fit the page to the current selection","verb"],["FitCanvasToDrawing","Fit the page to the drawing","verb"],["FitCanvasToSelectionOrDrawing","Fit the page to the current selection or the drawing if there is no selection (Shift+Ctrl+R)","verb"],["UnlockAll","Unlock all objects in the current layer","verb"],["UnlockAllInAllLayers","Unlock all objects in all layers","verb"],["UnhideAll","Unhide all objects in the current layer","verb"],["UnhideAllInAllLayers","Unhide all objects in all layers","verb"],["LinkColorProfile","Link an ICC colour profile","verb"],["RemoveColorProfile","Remove a linked ICC colour profile","verb"],["AddExternalScript","Add an external script","verb"],["AddEmbeddedScript","Add an embedded script","verb"],["EditEmbeddedScript","Edit an embedded script","verb"],["RemoveExternalScript","Remove an external script","verb"],["RemoveEmbeddedScript","Remove an embedded script","verb"],["AlignHorizontalRightToAnchor","Align right edges of objects to the left edge of the anchor","verb"],["AlignHorizontalLeft","Align left edges (Ctrl+Alt+4)","verb"],["AlignHorizontalCenter","Centre on vertical axis (Ctrl+Alt+H)","verb"],["AlignHorizontalRight","Align right sides (Ctrl+Alt+6)","verb"],["AlignHorizontalLeftToAnchor","Align left edges of objects to the right edge of the anchor","verb"],["AlignVerticalBottomToAnchor","Align bottom edges of objects to the top edge of the anchor","verb"],["AlignVerticalTop","Align top edges (Ctrl+Alt+8)","verb"],["AlignVerticalCenter","Centre on horizontal axis (Ctrl+Alt+T)","verb"],["AlignVerticalBottom","Align bottom edges (Ctrl+Alt+2)","verb"],["AlignVerticalTopToAnchor","Align top edges of objects to the bottom edge of the anchor","verb"],["AlignBothTopLeft","Align edges of objects to the top-left corner of the anchor","verb"],["AlignBothTopRight","Align edges of objects to the top-right corner of the anchor","verb"],["AlignBothBottomRight","Align edges of objects to the bottom-right corner of the anchor","verb"],["AlignBothBottomLeft","Align edges of objects to the bottom-left corner of the anchor","verb"],["AlignBothTopLeftToAnchor","Align edges of objects to the top-left corner of the anchor","verb"],["AlignBothTopRightToAnchor","Align edges of objects to the top-right corner of the anchor","verb"],["AlignBothBottomRightToAnchor","Align edges of objects to the bottom-right corner of the anchor","verb"],["AlignBothBottomLeftToAnchor","Align edges of objects to the bottom-left corner of the anchor","verb"],["AlignVerticalHorizontalCenter","Centre on horizontal and vertical axis (Ctrl+Alt+5)","verb"]];

==> ibc/makeTable.js <==
//Make table
//startRow is used to ignore array header if needed
//endColumn is used to ignore column to right
//endColumn visible is used to make columns invisible to right (so they can be part of the search filter but no visible)

function arrayTable(array2d,targetDivId,startRow,endColumn,endColumnVisible){

//set number of colums to use
if (endColumn){var columnsLength = endColumn;}
else {var columnsLength = array2d[0].length;}

//get target div from targetDivId
var targetDiv = document.getElementById(targetDivId);

//Clear out target div
targetDiv.innerHTML = '';

//create table element
var table = document.createElement('table');
table.setAttribute('id','listTable')

//Loop for array rows
for (i=(0+startRow);i<array2d.length;i++){

//Create table row for each array row
var row = document.createElement('tr');

//Loop for array columns
for (j=0;j<columnsLength;j++){

//get variables for parameters / titles
var parameterName = array2d[i][0];
var parameterTitle = array2d[i][1];
var parameterType = array2d[i][2];
	
//Create cell for each column entry
var cell = document.createElement('td');
//Set visibility for that cell
if (j>=endColumnVisible){cell.setAttribute('class','displayNone')}
//add cell appearance class
cell.classList.add('listTableCell');
//add onclick actions
cell.setAttribute('onclick','addBlock(this)');

//store the parametername
cell.setAttribute('data-parametername',parameterName);
//store the parametertype
cell.setAttribute('data-parametertype',parameterType);
cell.setAttribute('data-parametertitle',parameterTitle);
//Add contents of entry to cell

//Title lets browser generate native mouseover tooltip for parameter description
cell.setAttribute('title',parameterTitle);
cell.innerHTML = array2d[i][j];

//Append cell to row
row.appendChild(cell);

//Switch title and description around for filters as they are not human readable 
if (parameterType === 'filter-extension' && j==1){
	//Title lets browser generate native mouseover tooltip for parameter description
	var col1 = array2d[i][j-1];
	var col2 = array2d[i][j];
	cell.innerHTML = col1;
	//console.log(cell.previousElementSibling);
	var prevCell = cell.previousElementSibling;
	prevCell.innerHTML = col2;
	prevCell.setAttribute('title',parameterName);
	}
}
//Append row to table
table.appendChild(row);
}
//Append table to targetDiv
targetDiv.appendChild(table);
}

//Function to filter table based on input

function searchTable(table,tableDiv,inputText) {
	
	// console.log(table,tableDiv,inputText);
	
	var text = document.getElementById(inputText).value.toUpperCase();
	var textArray = text.split(" ");
	//console.log(textArray);
	var table1 = document.getElementById(table);
	var tableRows = table1.getElementsByTagName("tr");
	//console.log(tableRows);
	
	var lastRowStanding =""; //put this row aside, so header width can be set to match.
	
	for ( i = 0 ; i < tableRows.length ; i++) {
	
		 // reset the display of all rows to visible	
		tableRows[i].style.display="";
		
		for (j = 0; j < textArray.length; j++) {
		pod = textArray[j].trim();
		// console.log(tableRows.length);
		
		var tableCells = tableRows[i].getElementsByTagName("td");
		
			
		var tableCellsConcan = "";	
		
		for ( k = 0 ; k < tableCells.length ; k++)		{
		
		// make a single string from all cells in row, removing all whitespace including between words.
		
			 tableCellsConcan = tableCellsConcan + tableCells[k].innerHTML.toUpperCase().trim().replace(/ /g, ''); //regular expression to remove any size space
			
		//console.log(tableCellsConcan);
		}
		
		
	//	console.log(tableCellsConcan);
							
			if ( tableRows[i].style.display=="none") {
				
		//	console.log('statement1');
						
			}
			
			else if ( tableCellsConcan.match(pod) ) {
			//console.log('statement2');
			//console.log(pod);
				
				tableRows[i].style.display="";
				//tableRows[i].style.visibility="visible";
				lastRowStanding = tableRows[i];
				//console.log(lastRowStanding);
				
				
			}
			
			else {
				tableRows[i].style.display="none";
		  //  tableRows[i].style.visibility="hidden";
			//('statement3');
			
				
			}
			
		}}}
		
		
